Calculation of $c_\mathrm{SW}$ at one-loop order for Brillouin fermions

The Brillouin action is a Wilson-like lattice fermion action with a 81-point stencil, which was found to ameliorate the Wilson action in many respects. The Sheikholeslami-Wohlert coefficient $c_\mathrm{SW}$ of the clover improvement term has a perturbative expansion $c_\mathrm{SW}=c_\mathrm{SW}^{(0)}+g_0^2c_\mathrm{SW}^{(1)}+\mathcal{O}(g_0^4)$. At tree-level $c_\mathrm{SW}^{(0)}=r$ holds for Wilson and Brillouin fermions alike. We present the Feynman rules for the Brillouin action in lattice perturbation theory, and employ them to calculate the one-loop coefficient $c_\mathrm{SW}^{(1)}$ with plaquette or L\"uscher-Weisz gluons. Numerically its value is found to be about half that of the Wilson action.

==> anc_mathematica/csw_1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     91194,       2403]
NotebookOptionsPosition[     77183,       2157]
NotebookOutlinePosition[     77752,       2178]
CellTagsIndexPosition[     77709,       2175]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["C", "SW", 
   RowBox[{"(", "1", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"0bd800b4-7fd6-4111-b11b-55223e6c7723"]], \
"Title",
 CellChangeTimes->{{3.885801559951972*^9, 3.8858015663192987`*^9}, {
  3.8859687919429827`*^9, 
  3.8859688646755447`*^9}},ExpressionUUID->"87e33e2e-a275-47b6-99d3-\
9c6e5340a784"],

Cell[TextData[{
 "(Written by Maximilian Ammer, 2023)\nThis notebook calculates the one-loop \
value of the improvement coefficient ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "SW"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "89481dac-f860-40a5-93d4-88a587e052d3"],
 ".\nBy choosing c1=0 or c1=-1/12 one can choose between the \
plaquette-(Wilson) gluon action or the L\[UDoubleDot]scher-Weisz gluon \
action.\nBy loading the appropriate files for the definition of the vertices \
V1, V2, V3 one can choose between the Wilson and the Brillouin fermion \
actions."
}], "Text",
 CellChangeTimes->{{3.88580157607327*^9, 3.8858016236397123`*^9}, {
  3.885801656265258*^9, 3.885801656703809*^9}, {3.885801708376449*^9, 
  3.885801853807418*^9}, {3.885801923221455*^9, 3.885801938038189*^9}, {
  3.885802216245401*^9, 3.885802238902697*^9}, {3.885802311707876*^9, 
  3.885802329635817*^9}, {3.885968875199339*^9, 3.8859688980787077`*^9}, {
  3.8859689295777063`*^9, 
  3.885968930345442*^9}},ExpressionUUID->"cfac361a-3d0f-4fb1-834d-\
90fd908407ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\<~path~\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.885871144408474*^9, 3.8858711529674807`*^9}, 
   3.885999750917761*^9},ExpressionUUID->"64e39c34-d8f2-4101-bd09-\
317bb62aa0e4"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<myLPT.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.885873219149599*^9, 3.885873255258662*^9}, {
  3.885968961162003*^9, 3.8859689615298*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"c581f5d7-5f63-4342-ade2-f782894e4afc"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.8858259246920958`*^9, 
  3.885825925997685*^9}},ExpressionUUID->"39dce595-0b6b-42f4-afc4-\
c6147316b84e"],

Cell[CellGroupData[{

Cell["Parameters", "Subsection",
 CellChangeTimes->{{3.885804852122602*^9, 
  3.885804854744076*^9}},ExpressionUUID->"66fb2e85-6348-441e-b3a6-\
4a17cc48f7ea"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Wilson", " ", "parameter"}], "*)"}]], "Input",
 CellChangeTimes->{{3.885822484466302*^9, 3.88582249128089*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"5d5facd9-ce4d-40b5-b648-55fa91c20852"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.885822493825141*^9, 3.885822494993188*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"b367bed3-a673-4c3b-9815-84da94ec2dd6"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Parameters", " ", "of", " ", "the", " ", "L\[UDoubleDot]scher"}], 
   "-", 
   RowBox[{"Weisz", " ", "gluon", " ", "action"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8858223809888268`*^9, 3.885822397892658*^9}, {
  3.885822473707775*^9, 3.885822474630094*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"e1e07a0e-65cc-47d9-8473-c9f85ec17f25"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"c1", "=", "0"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "12"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c0", "=", 
   RowBox[{"1", "-", 
    RowBox[{"8", " ", "c1"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.885825206666936*^9, 3.8858252108517427`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"cc95421d-5371-40d4-8ce2-4cf1680071ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Parameters", " ", "of", " ", "the", " ", "Brillouin", " ", "action"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]0", "=", 
     RowBox[{
      RowBox[{"-", "240"}], "/", "64"}]}], ";", 
    RowBox[{"\[Lambda]1", "=", " ", 
     RowBox[{"8", "/", "64"}]}], ";", 
    RowBox[{"\[Lambda]2", "=", " ", 
     RowBox[{"4", "/", "64"}]}], ";", 
    RowBox[{"\[Lambda]3", "=", 
     RowBox[{"2", "/", "64"}]}], ";", 
    RowBox[{"\[Lambda]4", "=", " ", 
     RowBox[{"1", "/", "64"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CurlyRho]1", "=", 
     RowBox[{"64", "/", "432"}]}], ";", " ", 
    RowBox[{"\[CurlyRho]2", "=", " ", 
     RowBox[{"16", "/", "432"}]}], ";", " ", 
    RowBox[{"\[CurlyRho]3", "=", 
     RowBox[{"4", "/", "432"}]}], ";", " ", 
    RowBox[{"\[CurlyRho]4", "=", 
     RowBox[{"1", "/", "432"}]}], ";"}]}]}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"5eee2595-7d6f-4903-8817-637bf1803579"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Feynman Rules", "Subsection",
 CellChangeTimes->{{3.885822502125231*^9, 
  3.885822504848494*^9}},ExpressionUUID->"a7080996-fc94-4e98-bbbe-\
8e9c05af84db"],

Cell[CellGroupData[{

Cell["Propagators", "Subsubsection",
 CellChangeTimes->{{3.885825400237937*^9, 3.885825405098455*^9}, {
  3.885969179277532*^9, 
  3.885969179581389*^9}},ExpressionUUID->"a7147f5a-352c-4f91-8b85-\
e7a1ef2a6c22"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Gluon", " ", "Propagator"}], "*)"}]], "Input",
 CellChangeTimes->{{3.885822989208063*^9, 3.8858229991025457`*^9}, {
  3.8859691822259398`*^9, 3.885969182484029*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"b27d3657-cc0a-41cd-92b8-0a9230d6a44f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"GLW", "[", 
   RowBox[{"mu", ",", "nu", ",", "k"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8858230065188093`*^9, 3.885823029725692*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"9b86ba79-083d-47a5-831c-b41ff267c595"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Fermion", " ", "Propagator", " ", 
    RowBox[{"(", 
     RowBox[{"Wilson", " ", "or", " ", "Brillouin"}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"S", "[", "k_", "]"}], ":=", 
   RowBox[{"SWil", "[", "k", "]"}], 
   RowBox[{"(*", 
    RowBox[{"SBri", "[", "k", "]"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.88582304467059*^9, 3.885823063284751*^9}, {
  3.8858231002752647`*^9, 3.885823104032357*^9}, {3.8858252269484243`*^9, 
  3.885825261455462*^9}, {3.885969184774428*^9, 3.8859691850720453`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"15c4c76c-d40b-4625-957f-5c5d34947e0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vertices", "Subsubsection",
 CellChangeTimes->{{3.885825411668447*^9, 
  3.885825413457903*^9}},ExpressionUUID->"e4f9fe13-9980-4da6-a0ab-\
807e0183a60d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"ggg", "-", "vertex"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Vg3", "[", 
    RowBox[{
    "mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
    "]"}], ":=", 
   RowBox[{"Vg3LW", "[", 
    RowBox[{"mu", ",", "nu", ",", "rho", ",", "k1", ",", "k2", ",", "k3"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.885825279671813*^9, 3.8858253204747963`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"7a90c39a-336b-4bee-8d02-98caa76ac739"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"qqg", "-", "vertex"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8858254492481937`*^9, 3.885825456163924*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"a7dd17dc-2903-4570-ae5e-ef5d7e970c21"],

Cell[BoxData[{
 RowBox[{"DumpGet", "[", "\"\<V1_Wilson.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V1_Brillouin.mx\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpGet", "[", "\"\<V1_Clover.mx\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.885825462599373*^9, 3.885825467381089*^9}, {
  3.885825579197074*^9, 3.885825588613139*^9}, {3.8858256557594423`*^9, 
  3.885825666758642*^9}, {3.885825782540882*^9, 3.885825835939344*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"26dc5a78-1078-45d6-a030-ed459da5eef8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V1", "[", 
   RowBox[{"mu_", ",", "p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"V1Wilson", 
      RowBox[{"(*", "V1Brillouin", "*)"}], "[", 
      RowBox[{"mu", ",", "p", ",", "q"}], "]"}], "+", " ", 
     RowBox[{"V1Clover", "[", 
      RowBox[{"mu", ",", "p", ",", "q"}], "]"}]}], ")"}], "//", 
   "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.885825487676408*^9, 3.8858254960462313`*^9}, {
  3.885825738669464*^9, 3.885825749785375*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"caac0226-8aa9-4c84-a745-4f2c6581ffba"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"qqgg", "-", "vertex"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.88582552204838*^9, 3.88582552837976*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"a192ec0e-92ec-4625-ad42-4d1343704cf5"],

Cell[BoxData[{
 RowBox[{"DumpGet", "[", "\"\<V2_Wilson.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V2_Brillouin.mx\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V2_Clover.mx\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.885825539168577*^9, 3.885825544219738*^9}, {
  3.8858256727782803`*^9, 3.88582568778659*^9}, {3.885825826350107*^9, 
  3.885825845446332*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"bd1a93ca-2db9-4119-9cf1-ffb497cd9390"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "p_", ",", "q_", ",", "k1_", ",", "k2_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"a", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V2Wilson", "[", 
       RowBox[{"mu", ",", "nu", ",", "p", ",", "q"}], "]"}], 
      RowBox[{"(*", 
       RowBox[{"V2Brillouin", "[", 
        RowBox[{"mu", ",", "nu", ",", "p", ",", "q", ",", "k1", ",", "k2"}], 
        "]"}], "*)"}], "+", 
      RowBox[{"V2Clover", "[", 
       RowBox[{"mu", ",", "nu", ",", "p", ",", "q", ",", "k1", ",", "k2"}], 
       "]"}]}], ")"}]}], "//", "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.885825559172164*^9, 3.8858255643915987`*^9}, {
  3.8858257181158533`*^9, 3.8858257350814257`*^9}, {3.8858289093195477`*^9, 
  3.885828941305193*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"0c480dc1-deb1-4494-b304-a57ac5409c50"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"qqggg", "-", "vertex"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.88582552204838*^9, 3.88582552837976*^9}, 
   3.885969036248719*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"665fa9b3-b562-440d-8e5b-fd10ca9694fd"],

Cell[BoxData[{
 RowBox[{"DumpGet", "[", "\"\<V3_Wilson.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V3_Brillouin.mx\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V3_Clover.mx\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.885825539168577*^9, 3.885825544219738*^9}, {
  3.8858256727782803`*^9, 3.88582568778659*^9}, {3.885825826350107*^9, 
  3.885825845446332*^9}, {3.8859690391560287`*^9, 3.885969040946451*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"d896182a-a414-4647-8c69-e42920ead475"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V3", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_", ",", "k1_", ",", 
    "k2_", ",", "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"a", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V3Wilson", "[", 
       RowBox[{"mu", ",", "nu", ",", "rho", ",", "p", ",", "q"}], "]"}], 
      RowBox[{"(*", 
       RowBox[{"V3Brillouin", "[", 
        RowBox[{
        "mu", ",", "nu", ",", "rho", ",", "p", ",", "q", ",", "k1", ",", "k2",
          ",", "k3"}], "]"}], "*)"}], "+", 
      RowBox[{"V3Clover", "[", 
       RowBox[{
       "mu", ",", "nu", ",", "rho", ",", "p", ",", "q", ",", "k1", ",", "k2", 
        ",", "k3"}], "]"}]}], ")"}]}], "//", "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.885825559172164*^9, 3.8858255643915987`*^9}, {
  3.8858257181158533`*^9, 3.8858257350814257`*^9}, {3.8858289093195477`*^9, 
  3.885828941305193*^9}, {3.885969043882085*^9, 3.8859690722100763`*^9}, {
  3.885997294210895*^9, 3.885997306836978*^9}, {3.8859977294609528`*^9, 
  3.885997730150127*^9}, {3.88599803476126*^9, 3.8859980370226517`*^9}},
 CellLabel->
  "In[235]:=",ExpressionUUID->"ecb8e249-b94b-45be-ade5-87f38c2ee5cd"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Calculation", "Section"]], "Section",
 CellChangeTimes->{{3.822990071634878*^9, 3.822990077945579*^9}, {
   3.872647273612833*^9, 3.872647284712113*^9}, 3.8726473372171383`*^9, {
   3.885802109716256*^9, 3.885802110863954*^9}, {3.8859693877544413`*^9, 
   3.885969391534955*^9}},ExpressionUUID->"90fd4921-d02b-4dc9-afe3-\
0ffa023345db"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (a)", "Subsection"]], "Section",
 CellChangeTimes->{{3.811480161401146*^9, 3.811480161936401*^9}, {
  3.811481864216104*^9, 3.81148188782977*^9}, {3.811562236865663*^9, 
  3.811562237983638*^9}, {3.814677332979495*^9, 3.814677333883437*^9}, {
  3.822578219228778*^9, 3.8225782424824247`*^9}, {3.885969403898128*^9, 
  3.885969411705357*^9}},ExpressionUUID->"9ff24c5e-41dc-40ff-9af3-\
d45c2ab3f668"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Color", " ", "Factor"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"G1aColor", "=", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}]}]}]], "Input",\

 CellChangeTimes->{{3.88596944705512*^9, 3.885969501100494*^9}, {
  3.8859696821108713`*^9, 3.8859696860146427`*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"0eac8d9d-6d09-4ead-814c-d454f1bd7b12"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"T", "[", "a", "]"}], 
   RowBox[{"2", " ", "Nc"}]]}]], "Output",
 CellChangeTimes->{
  3.885969939437396*^9, {3.8859700560544233`*^9, 3.885970066145246*^9}, 
   3.885996274737936*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"dc4219cd-b886-465c-ba88-5bfdc94ae329"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalLambda]a", "[", "mu_", "]"}], ":=", 
   RowBox[{"G1aColor", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V1", "[", 
        RowBox[{"nu", ",", 
         RowBox[{"q", "+", "k"}], ",", "q"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}], ".", 
       RowBox[{"S", "[", 
        RowBox[{"q", "+", "k"}], "]"}], ".", 
       RowBox[{"V1", "[", 
        RowBox[{"mu", ",", 
         RowBox[{"p", "+", "k"}], ",", 
         RowBox[{"q", "+", "k"}]}], "]"}], ".", 
       RowBox[{"S", "[", 
        RowBox[{"p", "+", "k"}], "]"}], ".", 
       RowBox[{"V1", "[", 
        RowBox[{"rho", ",", "p", ",", 
         RowBox[{"p", "+", "k"}]}], "]"}]}], " ", ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.821780046394588*^9, 3.821780046873974*^9}, {
   3.8217807843236217`*^9, 3.821780784931179*^9}, 3.822569666712555*^9, 
   3.822578259979045*^9, {3.8587417644351053`*^9, 3.858741774057844*^9}, {
   3.87309459374434*^9, 3.873094597853817*^9}, 3.87309473583177*^9, 
   3.877094456782667*^9, {3.88596951764823*^9, 3.885969530587089*^9}, {
   3.885995227595359*^9, 3.885995228505127*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"5d4609e7-b0c0-4ef6-97f4-a2df0d9e8edb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Lattice", " ", "integrand", " ", 
    RowBox[{"(", "divergent", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"G1al", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"G1", "[", 
        RowBox[{"\[CapitalLambda]a", ",", "1", ",", "2"}], "]"}], "/.", 
       RowBox[{"g0", "->", "1"}]}], "/.", 
      RowBox[{
       RowBox[{"T", "[", "a", "]"}], "->", "1"}]}]}], ";"}], " ", "//", 
   "Timing"}]}]], "Input",
 CellChangeTimes->{{3.885969959198709*^9, 3.8859699655000353`*^9}, {
   3.885970099532461*^9, 3.885970103478855*^9}, {3.885970317996303*^9, 
   3.885970346108306*^9}, {3.885970391952385*^9, 3.885970417927925*^9}, 
   3.8859704694317427`*^9, {3.88597198052976*^9, 3.8859720060317917`*^9}, 
   3.8859952481836023`*^9, 3.885995282813896*^9},
 CellLabel->
  "In[160]:=",ExpressionUUID->"2486f5d9-698f-4c9f-96e5-5a0e36eae3b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.513679`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.885969978573598*^9, 3.88597011066218*^9, 3.885970356912496*^9, 
   3.885970479070116*^9, {3.8859719918095293`*^9, 3.885972014141774*^9}, {
   3.8859952450940943`*^9, 3.8859952555088243`*^9}, 3.8859952935158377`*^9, 
   3.885996286457102*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"266abd56-2e22-465d-b674-e1a19113bce8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Coefficient", " ", "of", " ", "divergence"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Ja", "=", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"G1al", "/.", 
        RowBox[{
         RowBox[{"k_", "/;", 
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}], ",", 
            "k"}], "]"}]}], ":>", " ", 
         RowBox[{"a", " ", "k"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ")"}], "//", 
   "Timing"}]}]], "Input",
 CellChangeTimes->{{3.885970181870728*^9, 3.885970268572708*^9}, {
  3.88597054533607*^9, 3.885970551072003*^9}, {3.885970581201248*^9, 
  3.885970588983838*^9}, {3.8859706810104437`*^9, 3.885970682370449*^9}, {
  3.885971374920117*^9, 3.885971376452368*^9}, {3.885972053435196*^9, 
  3.885972069503899*^9}, {3.885995251715561*^9, 3.885995280676118*^9}, {
  3.8859954492552853`*^9, 3.885995450911066*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"75e0739c-f1fa-4179-96e2-cd042f7bb0a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"184.867432`", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["k1", "2"]}], "+", 
     RowBox[{"3", " ", "csw", " ", 
      SuperscriptBox["k1", "2"]}], "+", 
     SuperscriptBox["k2", "2"], "-", 
     RowBox[{"3", " ", "csw", " ", 
      SuperscriptBox["k2", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["k3", "2"]}], "-", 
     RowBox[{"4", " ", "csw", " ", 
      SuperscriptBox["k3", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["k4", "2"]}], "-", 
     RowBox[{"4", " ", "csw", " ", 
      SuperscriptBox["k4", "2"]}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k1", "2"], "+", 
        SuperscriptBox["k2", "2"], "+", 
        SuperscriptBox["k3", "2"], "+", 
        SuperscriptBox["k4", "2"]}], ")"}], "3"], " ", "Nc"}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.885970313785705*^9, 3.8859704604942417`*^9, {3.8859705417865543`*^9, 
   3.885970556557911*^9}, 3.88597067928049*^9, 3.8859707652238207`*^9, 
   3.885971513250003*^9, 3.885972150670438*^9, 3.885995452558551*^9, 
   3.885996473211684*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"de66acdb-81c4-483a-8682-1c2e9d94d292"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G1ac", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Ja", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"k_", "^", "2"}], "/;", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}], ",", "k"}], 
        "]"}]}], ":>", " ", 
      RowBox[{"ksq", "/", "4"}]}]}], ",", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"ksq", "^", "2"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8859713864854317`*^9, 3.8859714353027067`*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"b98c2431-0001-4614-81fd-6fe2ee77ffcb"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "-", 
   RowBox[{"2", " ", "csw"}]}], 
  RowBox[{"2", " ", "Nc"}]]], "Output",
 CellChangeTimes->{3.885971518742491*^9, 3.885972165665547*^9, 
  3.8859954527835417`*^9, 3.885996473408807*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"3b79d458-9b24-40ea-9e21-61dc6db101ee"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (b)", "Subsection"]], "Section",
 CellChangeTimes->{{3.811480161401146*^9, 3.811480161936401*^9}, {
  3.811481864216104*^9, 3.81148188782977*^9}, {3.811562236865663*^9, 
  3.811562237983638*^9}, {3.814677332979495*^9, 3.814677333883437*^9}, {
  3.822578219228778*^9, 3.8225782424824247`*^9}, {3.885969403898128*^9, 
  3.885969411705357*^9}, {3.885979512366873*^9, 
  3.88597951252439*^9}},ExpressionUUID->"0d40228a-85bc-403e-b35b-\
a619253dff92"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Color", " ", "Factor"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"G1bColor", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"b", ",", "c"}], "]"}], 
     RowBox[{"f", "[", 
      RowBox[{"b", ",", "c", ",", "a"}], "]"}]}], "//", 
    "myColor"}]}]}]], "Input",
 CellChangeTimes->{{3.88596944705512*^9, 3.885969501100494*^9}, {
  3.8859696821108713`*^9, 3.8859696860146427`*^9}, {3.885979522762941*^9, 
  3.885979536015271*^9}, {3.885979588958724*^9, 3.885979589083119*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"160efe25-29c8-4e3a-be61-b2692015029d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "Nc", " ", 
  RowBox[{"T", "[", "a", "]"}]}]], "Output",
 CellChangeTimes->{
  3.885969939437396*^9, {3.8859700560544233`*^9, 3.885970066145246*^9}, 
   3.8859797055602293`*^9, {3.8859800341984663`*^9, 3.885980044770938*^9}},
 CellLabel->"Out[64]=",ExpressionUUID->"6b58d70b-32f0-4b55-b31f-6785a87db463"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalLambda]b", "[", "mu_", "]"}], ":=", 
   RowBox[{"6", "G1bColor", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V1", "[", 
        RowBox[{"nu", ",", 
         RowBox[{"q", "-", "k"}], ",", "q"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"sigma", ",", "tau", ",", 
         RowBox[{"p", "-", "q", "+", "k"}]}], "]"}], ".", 
       RowBox[{"S", "[", 
        RowBox[{"q", "-", "k"}], "]"}], ".", 
       RowBox[{"Vg3", "[", 
        RowBox[{"rho", ",", "sigma", ",", "mu", ",", 
         RowBox[{"-", "k"}], ",", 
         RowBox[{"p", "-", "q", "+", "k"}], ",", 
         RowBox[{"q", "-", "p"}]}], "]"}], ".", 
       RowBox[{"V1", "[", 
        RowBox[{"tau", ",", "p", ",", 
         RowBox[{"q", "-", "k"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sigma", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tau", ",", "4"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.821780046394588*^9, 3.821780046873974*^9}, {
   3.8217807843236217`*^9, 3.821780784931179*^9}, 3.822569666712555*^9, 
   3.822578259979045*^9, {3.8587417644351053`*^9, 3.858741774057844*^9}, {
   3.87309459374434*^9, 3.873094597853817*^9}, 3.87309473583177*^9, 
   3.877094456782667*^9, {3.88596951764823*^9, 3.885969530587089*^9}, {
   3.8859795664853573`*^9, 3.885979571746825*^9}, {3.885995403440551*^9, 
   3.885995404098441*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"fba39712-8b47-4a1a-b356-b0bf8608710b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Lattice", " ", "integrand", " ", 
    RowBox[{"(", "divergent", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"G1bl", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"G1", "[", 
        RowBox[{"\[CapitalLambda]b", ",", "1", ",", "2"}], "]"}], "/.", 
       RowBox[{"g0", "->", "1"}]}], "/.", 
      RowBox[{
       RowBox[{"T", "[", "a", "]"}], "->", "1"}]}]}], ";"}], " ", "//", 
   "Timing"}]}]], "Input",
 CellChangeTimes->{{3.885969959198709*^9, 3.8859699655000353`*^9}, {
   3.885970099532461*^9, 3.885970103478855*^9}, {3.885970317996303*^9, 
   3.885970346108306*^9}, {3.885970391952385*^9, 3.885970417927925*^9}, 
   3.8859704694317427`*^9, {3.88597198052976*^9, 3.8859720060317917`*^9}, {
   3.885979721387331*^9, 3.8859797233204937`*^9}, {3.885995341538106*^9, 
   3.885995342256247*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"05cef83f-d3a4-45f5-8068-6b4faef71088"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"62.341209`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.885969978573598*^9, 3.88597011066218*^9, 3.885970356912496*^9, 
   3.885970479070116*^9, {3.8859719918095293`*^9, 3.885972014141774*^9}, 
   3.885979829207547*^9, 3.885980115764124*^9, 3.88599551565518*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"6b602110-d600-43b0-ac32-ad8ef54d15a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Coefficient", " ", "of", " ", "divergence"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Jb", "=", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"G1bl", "/.", 
        RowBox[{
         RowBox[{"k_", "/;", 
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}], ",", 
            "k"}], "]"}]}], ":>", " ", 
         RowBox[{"a", " ", "k"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ")"}], "//", 
   "Timing"}]}]], "Input",
 CellChangeTimes->{{3.885970181870728*^9, 3.885970268572708*^9}, {
  3.88597054533607*^9, 3.885970551072003*^9}, {3.885970581201248*^9, 
  3.885970588983838*^9}, {3.8859706810104437`*^9, 3.885970682370449*^9}, {
  3.885971374920117*^9, 3.885971376452368*^9}, {3.885972053435196*^9, 
  3.885972069503899*^9}, {3.885979768563352*^9, 3.885979770965706*^9}, {
  3.8859954385904617`*^9, 
  3.8859954393458014`*^9}},ExpressionUUID->"d2c9ba49-33db-49ff-bbfd-\
223a8809c451"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"32.724574`", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["k1", "2"], " ", "Nc"}], "+", 
      RowBox[{"csw", " ", 
       SuperscriptBox["k1", "2"], " ", "Nc"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k2", "2"], " ", "Nc"}], "+", 
      RowBox[{"5", " ", "csw", " ", 
       SuperscriptBox["k2", "2"], " ", "Nc"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["k3", "2"], " ", "Nc"}], "+", 
      RowBox[{"9", " ", "csw", " ", 
       SuperscriptBox["k3", "2"], " ", "Nc"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["k4", "2"], " ", "Nc"}], "+", 
      RowBox[{"9", " ", "csw", " ", 
       SuperscriptBox["k4", "2"], " ", "Nc"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k1", "2"], "+", 
         SuperscriptBox["k2", "2"], "+", 
         SuperscriptBox["k3", "2"], "+", 
         SuperscriptBox["k4", "2"]}], ")"}], "3"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.885979851225603*^9, 3.885980137027495*^9, 
  3.885995548803966*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"ee357ef2-807e-4ced-b6bf-7771e52b8c2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G1bc", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Jb", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"k_", "^", "2"}], "/;", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}], ",", "k"}], 
        "]"}]}], ":>", " ", 
      RowBox[{"ksq", "/", "4"}]}]}], ",", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"ksq", "^", "2"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8859713864854317`*^9, 3.8859714353027067`*^9}, {
  3.885979785549562*^9, 3.885979788020722*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"8fdc60a5-76c8-49ac-81cd-9f85a8d079bd"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "Nc"}], "-", 
    RowBox[{"6", " ", "csw", " ", "Nc"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.885971518742491*^9, 3.885972165665547*^9, 
  3.885979851442861*^9, 3.885980137249239*^9, 3.885995548987782*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"3dadf29d-7a27-4ab2-8f7a-c4ee73e5d900"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (c)", "Subsection"]], "Section",
 CellChangeTimes->{{3.811480161401146*^9, 3.811480161936401*^9}, {
  3.811481864216104*^9, 3.81148188782977*^9}, {3.811562236865663*^9, 
  3.811562237983638*^9}, {3.814677332979495*^9, 3.814677333883437*^9}, {
  3.822578219228778*^9, 3.8225782424824247`*^9}, {3.885969403898128*^9, 
  3.885969411705357*^9}, {3.885979512366873*^9, 3.88597951252439*^9}, {
  3.8859798285206203`*^9, 
  3.8859798288698473`*^9}},ExpressionUUID->"4a36d4c7-fbb5-4a41-ae6a-\
c90d7e338c99"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Color", " ", "Factor"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"G1cColor", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"b", ",", "c"}], "]"}], 
     RowBox[{"f", "[", 
      RowBox[{"b", ",", "c", ",", "a"}], "]"}]}], "//", 
    "myColor"}]}]}]], "Input",
 CellChangeTimes->{{3.88596944705512*^9, 3.885969501100494*^9}, {
  3.8859696821108713`*^9, 3.8859696860146427`*^9}, {3.885979522762941*^9, 
  3.885979536015271*^9}, {3.885979588958724*^9, 3.885979589083119*^9}, {
  3.885979844532263*^9, 3.885979844722043*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"21dbfcb7-4c47-42b9-af09-56c6850c591b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "Nc", " ", 
  RowBox[{"T", "[", "a", "]"}]}]], "Output",
 CellChangeTimes->{
  3.885969939437396*^9, {3.8859700560544233`*^9, 3.885970066145246*^9}, 
   3.8859797055602293`*^9, 3.885980509271418*^9, 3.8859812189537888`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"97f04dfe-aa76-4290-af77-6354c05cc378"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalLambda]c", "[", "mu_", "]"}], ":=", 
   RowBox[{"6", " ", "G1cColor", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V2", "[", 
        RowBox[{"nu", ",", "sigma", ",", "p", ",", "q", ",", 
         RowBox[{"q", "-", "p", "-", "k"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"sigma", ",", "tau", ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", 
         RowBox[{"p", "-", "q", "+", "k"}]}], "]"}], ".", 
       RowBox[{"Vg3", "[", 
        RowBox[{"rho", ",", "tau", ",", "mu", ",", 
         RowBox[{"p", "-", "q", "+", "k"}], ",", 
         RowBox[{"-", "k"}], ",", 
         RowBox[{"q", "-", "p"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sigma", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tau", ",", "4"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.821780046394588*^9, 3.821780046873974*^9}, {
   3.8217807843236217`*^9, 3.821780784931179*^9}, 3.822569666712555*^9, 
   3.822578259979045*^9, {3.8587417644351053`*^9, 3.858741774057844*^9}, {
   3.87309459374434*^9, 3.873094597853817*^9}, 3.87309473583177*^9, 
   3.877094456782667*^9, {3.88596951764823*^9, 3.885969530587089*^9}, {
   3.8859795664853573`*^9, 3.885979571746825*^9}, {3.885980500854762*^9, 
   3.885980503787004*^9}, {3.8859954221745043`*^9, 3.885995422773106*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"3578b55c-181c-49d6-a05f-1e2a3ae0e590"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Lattice", " ", "integrand", " ", 
    RowBox[{"(", "divergent", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"G1cl", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"G1", "[", 
        RowBox[{"\[CapitalLambda]c", ",", "1", ",", "2"}], "]"}], "/.", 
       RowBox[{"g0", "->", "1"}]}], "/.", 
      RowBox[{
       RowBox[{"T", "[", "a", "]"}], "->", "1"}]}]}], ";"}], " ", "//", 
   "Timing"}]}]], "Input",
 CellChangeTimes->{{3.885969959198709*^9, 3.8859699655000353`*^9}, {
   3.885970099532461*^9, 3.885970103478855*^9}, {3.885970317996303*^9, 
   3.885970346108306*^9}, {3.885970391952385*^9, 3.885970417927925*^9}, 
   3.8859704694317427`*^9, {3.88597198052976*^9, 3.8859720060317917`*^9}, {
   3.885979721387331*^9, 3.8859797233204937`*^9}, {3.885980515174418*^9, 
   3.885980518366723*^9}, {3.88599542886023*^9, 3.885995429601798*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"e2d3800c-6399-4c41-a650-164d95531de6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"55.621766`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.885969978573598*^9, 3.88597011066218*^9, 3.885970356912496*^9, 
   3.885970479070116*^9, {3.8859719918095293`*^9, 3.885972014141774*^9}, 
   3.8859805796247253`*^9, 3.8859812746484222`*^9, 3.885995605004266*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"20318f29-af72-4fac-83c8-4cc9953518fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Coefficient", " ", "of", " ", "divergence"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Jc", "=", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"G1cl", "/.", 
        RowBox[{
         RowBox[{"k_", "/;", 
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}], ",", 
            "k"}], "]"}]}], ":>", " ", 
         RowBox[{"a", " ", "k"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ")"}], "//", 
   "Timing"}]}]], "Input",
 CellChangeTimes->{{3.885970181870728*^9, 3.885970268572708*^9}, {
  3.88597054533607*^9, 3.885970551072003*^9}, {3.885970581201248*^9, 
  3.885970588983838*^9}, {3.8859706810104437`*^9, 3.885970682370449*^9}, {
  3.885971374920117*^9, 3.885971376452368*^9}, {3.885972053435196*^9, 
  3.885972069503899*^9}, {3.885979768563352*^9, 3.885979770965706*^9}, {
  3.885980532666697*^9, 3.885980534747665*^9}, {3.8859954880384483`*^9, 
  3.8859954889479523`*^9}},ExpressionUUID->"0a04876e-571b-4a60-b167-\
f5132c7f0c04"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.043016`", ",", 
   FractionBox[
    RowBox[{"3", " ", "csw", " ", "Nc"}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k1", "2"], "+", 
        SuperscriptBox["k2", "2"], "+", 
        SuperscriptBox["k3", "2"], "+", 
        SuperscriptBox["k4", "2"]}], ")"}], "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.885980580034315*^9, 3.8859812749653463`*^9, 
  3.885995293997074*^9, 3.8859956052484703`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"e75e74b6-2ef0-45c9-b143-d0f8375945ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G1cc", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Jc", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"k_", "^", "2"}], "/;", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}], ",", "k"}], 
        "]"}]}], ":>", " ", 
      RowBox[{"ksq", "/", "4"}]}]}], ",", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"ksq", "^", "2"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8859713864854317`*^9, 3.8859714353027067`*^9}, {
  3.885979785549562*^9, 3.885979788020722*^9}, {3.885980540858273*^9, 
  3.8859805409912863`*^9}, {3.8859806150579357`*^9, 3.885980654383654*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"a365367a-cf2c-4f7b-a926-bb811661b64f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", "csw", " ", "Nc"}], "4"]], "Output",
 CellChangeTimes->{3.885971518742491*^9, 3.885972165665547*^9, 
  3.885980580289057*^9, 3.8859806565284*^9, 3.885981275127521*^9, 
  3.885995662320973*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"b818eca9-b031-41aa-b36b-722e09bc1c3f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (d)", "Subsection"]], "Section",
 CellChangeTimes->{{3.811480161401146*^9, 3.811480161936401*^9}, {
  3.811481864216104*^9, 3.81148188782977*^9}, {3.811562236865663*^9, 
  3.811562237983638*^9}, {3.814677332979495*^9, 3.814677333883437*^9}, {
  3.822578219228778*^9, 3.8225782424824247`*^9}, {3.885969403898128*^9, 
  3.885969411705357*^9}, {3.885979512366873*^9, 3.88597951252439*^9}, {
  3.8859798285206203`*^9, 3.8859798288698473`*^9}, {3.8859814622045193`*^9, 
  3.88598146236238*^9}},ExpressionUUID->"063256ed-7d97-4094-9eaf-\
1758c25b94b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Color", " ", "Factor"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"G1cColor1", "=", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b", ",", "b"}], "]"}], "//", "myColor"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"G1cColor2", "=", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"G1cColor3", "=", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", 
     "myColor"}]}]}]}]], "Input",
 CellChangeTimes->{{3.88596944705512*^9, 3.885969501100494*^9}, {
  3.8859696821108713`*^9, 3.8859696860146427`*^9}, {3.885979522762941*^9, 
  3.885979536015271*^9}, {3.885979588958724*^9, 3.885979589083119*^9}, {
  3.885979844532263*^9, 3.885979844722043*^9}, {3.8859941672507467`*^9, 
  3.8859941962160683`*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"e93c2568-c719-4c5b-adca-4aae11299fd0"],

Cell[BoxData[
 RowBox[{"CF", " ", 
  RowBox[{"T", "[", "a", "]"}]}]], "Output",
 CellChangeTimes->{
  3.885969939437396*^9, {3.8859700560544233`*^9, 3.885970066145246*^9}, 
   3.8859797055602293`*^9, 3.885980509271418*^9, 3.8859812189537888`*^9, 
   3.8859943393172417`*^9, 3.885994401321021*^9, 3.885997915550395*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"4a9692c2-acb9-404c-a367-157877c91d24"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"T", "[", "a", "]"}], 
   RowBox[{"2", " ", "Nc"}]]}]], "Output",
 CellChangeTimes->{
  3.885969939437396*^9, {3.8859700560544233`*^9, 3.885970066145246*^9}, 
   3.8859797055602293`*^9, 3.885980509271418*^9, 3.8859812189537888`*^9, 
   3.8859943393172417`*^9, 3.885994401321021*^9, 3.885997915663212*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"8bf1f7af-a94f-44de-b757-467163b2e5e2"],

Cell[BoxData[
 RowBox[{"CF", " ", 
  RowBox[{"T", "[", "a", "]"}]}]], "Output",
 CellChangeTimes->{
  3.885969939437396*^9, {3.8859700560544233`*^9, 3.885970066145246*^9}, 
   3.8859797055602293`*^9, 3.885980509271418*^9, 3.8859812189537888`*^9, 
   3.8859943393172417`*^9, 3.885994401321021*^9, 3.885997915718258*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"32384a70-dcfe-468b-a2cb-bc6fbb2a0d1e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalLambda]d", "[", "mu_", "]"}], ":=", 
   RowBox[{"Sum", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"G1cColor1", " ", 
       RowBox[{
        RowBox[{"V3", "[", 
         RowBox[{"mu", ",", "nu", ",", "rho", ",", "p", ",", "q", ",", 
          RowBox[{"q", "-", "p"}], ",", 
          RowBox[{"-", "k"}], ",", "k"}], "]"}], ".", 
        RowBox[{"G", "[", 
         RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}]}], 
      "\[IndentingNewLine]", "+", 
      RowBox[{"G1cColor2", " ", 
       RowBox[{
        RowBox[{"V3", "[", 
         RowBox[{"nu", ",", "mu", ",", "rho", ",", "p", ",", "q", ",", 
          RowBox[{"-", "k"}], ",", 
          RowBox[{"q", "-", "p"}], ",", "k"}], "]"}], ".", 
        RowBox[{"G", "[", 
         RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}]}], 
      "\[IndentingNewLine]", "+", 
      RowBox[{"G1cColor3", " ", 
       RowBox[{
        RowBox[{"V3", "[", 
         RowBox[{"nu", ",", "rho", ",", "mu", ",", "p", ",", "q", ",", 
          RowBox[{"-", "k"}], ",", "k", ",", 
          RowBox[{"q", "-", "p"}]}], "]"}], ".", 
        RowBox[{"G", "[", 
         RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"nu", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.821780046394588*^9, 3.821780046873974*^9}, {
   3.8217807843236217`*^9, 3.821780784931179*^9}, 3.822569666712555*^9, 
   3.822578259979045*^9, {3.8587417644351053`*^9, 3.858741774057844*^9}, {
   3.87309459374434*^9, 3.873094597853817*^9}, 3.87309473583177*^9, 
   3.877094456782667*^9, {3.88596951764823*^9, 3.885969530587089*^9}, {
   3.8859795664853573`*^9, 3.885979571746825*^9}, {3.885980500854762*^9, 
   3.885980503787004*^9}, {3.88599442466199*^9, 3.885994453633503*^9}, {
   3.8859945861381474`*^9, 3.8859945866449738`*^9}},
 CellLabel->
  "In[236]:=",ExpressionUUID->"6d053e3c-6874-4d71-9ee4-9742674bfa80"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Lattice", " ", "integrand"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"G1dl", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"G1", "[", 
        RowBox[{"\[CapitalLambda]d", ",", "1", ",", "2"}], "]"}], "/.", 
       RowBox[{"g0", "->", "1"}]}], "/.", 
      RowBox[{
       RowBox[{"T", "[", "a", "]"}], "->", "1"}]}]}], ";"}], " ", "//", 
   "Timing"}]}]], "Input",
 CellChangeTimes->{{3.885969959198709*^9, 3.8859699655000353`*^9}, {
   3.885970099532461*^9, 3.885970103478855*^9}, {3.885970317996303*^9, 
   3.885970346108306*^9}, {3.885970391952385*^9, 3.885970417927925*^9}, 
   3.8859704694317427`*^9, {3.88597198052976*^9, 3.8859720060317917`*^9}, {
   3.885979721387331*^9, 3.8859797233204937`*^9}, {3.885980515174418*^9, 
   3.885980518366723*^9}, {3.885994570762068*^9, 3.885994597377514*^9}, 
   3.8859947276902323`*^9, 3.8859955174144907`*^9},
 CellLabel->
  "In[237]:=",ExpressionUUID->"a93c9b6f-7d5e-484f-a3ca-0eb9a17f9777"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.614837`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.885969978573598*^9, 3.88597011066218*^9, 3.885970356912496*^9, 
   3.885970479070116*^9, {3.8859719918095293`*^9, 3.885972014141774*^9}, 
   3.8859805796247253`*^9, 3.8859812746484222`*^9, 3.885994550250588*^9, {
   3.885994588779449*^9, 3.885994604539422*^9}, 3.88599473261309*^9, 
   3.8859956085115757`*^9, 3.8859972643795033`*^9, 3.885997320027651*^9, 
   3.885997924614118*^9, 3.885998056077799*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"64d600f4-6634-412c-b980-bf8254b7d1f9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (e/f)", "Subsection"]], "Section",
 CellChangeTimes->{{3.811480161401146*^9, 3.811480161936401*^9}, {
  3.811481864216104*^9, 3.81148188782977*^9}, {3.811562236865663*^9, 
  3.811562237983638*^9}, {3.814677332979495*^9, 3.814677333883437*^9}, {
  3.822578219228778*^9, 3.8225782424824247`*^9}, {3.885969403898128*^9, 
  3.885969411705357*^9}, {3.885979512366873*^9, 3.88597951252439*^9}, {
  3.8859798285206203`*^9, 3.8859798288698473`*^9}, {3.885994752967661*^9, 
  3.885994753912939*^9}},ExpressionUUID->"2aace851-bb51-41fd-b213-\
937a8cadcc63"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Color", " ", "Factor"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"G1eColor1", "=", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"G1eColor2", "=", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", 
     "myColor"}]}]}]}]], "Input",
 CellChangeTimes->{{3.88596944705512*^9, 3.885969501100494*^9}, {
  3.8859696821108713`*^9, 3.8859696860146427`*^9}, {3.885979522762941*^9, 
  3.885979536015271*^9}, {3.885979588958724*^9, 3.885979589083119*^9}, {
  3.885979844532263*^9, 3.885979844722043*^9}, {3.885994765006509*^9, 
  3.885994787011757*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"75e316ba-9b0d-47db-aa27-249f79333aaa"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"T", "[", "a", "]"}], 
   RowBox[{"2", " ", "Nc"}]]}]], "Output",
 CellChangeTimes->{
  3.885969939437396*^9, {3.8859700560544233`*^9, 3.885970066145246*^9}, 
   3.8859797055602293`*^9, 3.885980509271418*^9, 3.8859812189537888`*^9, 
   3.885994789210506*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"72e5dd82-0ce0-42ae-8c56-bed0be3617db"],

Cell[BoxData[
 RowBox[{"CF", " ", 
  RowBox[{"T", "[", "a", "]"}]}]], "Output",
 CellChangeTimes->{
  3.885969939437396*^9, {3.8859700560544233`*^9, 3.885970066145246*^9}, 
   3.8859797055602293`*^9, 3.885980509271418*^9, 3.8859812189537888`*^9, 
   3.885994789325581*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"4c42fb0d-6131-4694-a1d4-d766bafb501c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalLambda]e", "[", "mu_", "]"}], ":=", 
   RowBox[{
    RowBox[{"G1eColor1", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"V1", "[", 
         RowBox[{"nu", ",", 
          RowBox[{"q", "+", "k"}], ",", "q"}], "]"}], ".", 
        RowBox[{"S", "[", 
         RowBox[{"q", "+", "k"}], "]"}], ".", 
        RowBox[{"G", "[", 
         RowBox[{"nu", ",", "rho", ",", "k"}], "]"}], ".", 
        RowBox[{"V2", "[", 
         RowBox[{"mu", ",", "rho", ",", "p", ",", 
          RowBox[{"q", "+", "k"}], ",", 
          RowBox[{"q", "-", "p"}], ",", "k"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"nu", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"G1eColor2", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"V1", "[", 
         RowBox[{"nu", ",", 
          RowBox[{"q", "+", "k"}], ",", "q"}], "]"}], ".", 
        RowBox[{"S", "[", 
         RowBox[{"q", "+", "k"}], "]"}], ".", 
        RowBox[{"G", "[", 
         RowBox[{"nu", ",", "rho", ",", "k"}], "]"}], ".", 
        RowBox[{"V2", "[", 
         RowBox[{"rho", ",", "mu", ",", "p", ",", 
          RowBox[{"q", "+", "k"}], ",", "k", ",", 
          RowBox[{"q", "-", "p"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"nu", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.821780046394588*^9, 3.821780046873974*^9}, {
   3.8217807843236217`*^9, 3.821780784931179*^9}, 3.822569666712555*^9, 
   3.822578259979045*^9, {3.8587417644351053`*^9, 3.858741774057844*^9}, {
   3.87309459374434*^9, 3.873094597853817*^9}, 3.87309473583177*^9, 
   3.877094456782667*^9, {3.88596951764823*^9, 3.885969530587089*^9}, {
   3.8859795664853573`*^9, 3.885979571746825*^9}, {3.885980500854762*^9, 
   3.885980503787004*^9}, {3.885994801642758*^9, 3.885994819953528*^9}, {
   3.8859951448036737`*^9, 
   3.885995162860594*^9}},ExpressionUUID->"539ab27f-4507-4511-9375-\
49bd64a1b2cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Lattice", " ", "integrand", " ", 
    RowBox[{"(", "divergent", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"G1el", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"G1", "[", 
        RowBox[{"\[CapitalLambda]e", ",", "1", ",", "2"}], "]"}], "/.", 
       RowBox[{"g0", "->", "1"}]}], "/.", 
      RowBox[{
       RowBox[{"T", "[", "a", "]"}], "->", "1"}]}]}], ";"}], " ", "//", 
   "Timing"}]}]], "Input",
 CellChangeTimes->{{3.885969959198709*^9, 3.8859699655000353`*^9}, {
   3.885970099532461*^9, 3.885970103478855*^9}, {3.885970317996303*^9, 
   3.885970346108306*^9}, {3.885970391952385*^9, 3.885970417927925*^9}, 
   3.8859704694317427`*^9, {3.88597198052976*^9, 3.8859720060317917`*^9}, {
   3.885979721387331*^9, 3.8859797233204937`*^9}, {3.885980515174418*^9, 
   3.885980518366723*^9}, {3.885994846075617*^9, 3.885994851216668*^9}, 
   3.885995536178638*^9, {3.88599583157288*^9, 3.8859958354636717`*^9}, 
   3.885995901437801*^9},
 CellLabel->
  "In[147]:=",ExpressionUUID->"6d2daec6-93dc-4bec-a601-214d26f2da63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.893296`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.885969978573598*^9, 3.88597011066218*^9, 3.885970356912496*^9, 
   3.885970479070116*^9, {3.8859719918095293`*^9, 3.885972014141774*^9}, 
   3.8859805796247253`*^9, 3.8859812746484222`*^9, 3.8859948562488194`*^9, 
   3.8859956125899773`*^9, 3.8859958421771927`*^9, 3.8859959146009703`*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"8e739662-aac3-42a0-bf9d-c59f70dee1b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Coefficient", " ", "of", " ", "divergence"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Je", "=", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{"G1el", "/.", 
         RowBox[{
          RowBox[{"k_", "/;", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}], ",", 
             "k"}], "]"}]}], ":>", " ", 
          RowBox[{"a", " ", "k"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ")"}], "//", "Timing"}]}]], "Input",
 CellChangeTimes->{{3.885970181870728*^9, 3.885970268572708*^9}, {
   3.88597054533607*^9, 3.885970551072003*^9}, {3.885970581201248*^9, 
   3.885970588983838*^9}, {3.8859706810104437`*^9, 3.885970682370449*^9}, {
   3.885971374920117*^9, 3.885971376452368*^9}, {3.885972053435196*^9, 
   3.885972069503899*^9}, {3.885979768563352*^9, 3.885979770965706*^9}, {
   3.885980532666697*^9, 3.885980534747665*^9}, {3.885994860038228*^9, 
   3.885994879681937*^9}, {3.885994913735716*^9, 3.8859949647152233`*^9}, 
   3.885995534930563*^9, {3.8859958767903547`*^9, 3.885995897305873*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"05831fd8-8a45-4c55-8b2f-b915298a62c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.009877`", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k3", "2"], "+", 
         SuperscriptBox["k4", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "CF", " ", "Nc"}]}], ")"}]}], "+", 
      RowBox[{"csw", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["k1", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["k2", "2"]}], "-", 
         SuperscriptBox["k3", "2"], "-", 
         SuperscriptBox["k4", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "CF", " ", "Nc"}]}], ")"}]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k1", "2"], "+", 
         SuperscriptBox["k2", "2"], "+", 
         SuperscriptBox["k3", "2"], "+", 
         SuperscriptBox["k4", "2"]}], ")"}], "3"], " ", "Nc"}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.885980580034315*^9, 3.8859812749653463`*^9, 3.8859948732712593`*^9, {
   3.885994955478484*^9, 3.885994969569911*^9}, 3.885995617796505*^9, {
   3.88599586358807*^9, 3.885995919804144*^9}},
 CellLabel->
  "Out[148]=",ExpressionUUID->"a87e04ff-cd92-4975-a2b3-5b1f9b84d002"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G1ec", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Je", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"k_", "^", "2"}], "/;", 
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}], ",", "k"}],
          "]"}]}], ":>", " ", 
       RowBox[{"ksq", "/", "4"}]}]}], ",", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"ksq", "^", "2"}], ")"}]}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8859713864854317`*^9, 3.8859714353027067`*^9}, {
  3.885979785549562*^9, 3.885979788020722*^9}, {3.885980540858273*^9, 
  3.8859805409912863`*^9}, {3.8859806150579357`*^9, 3.885980654383654*^9}, {
  3.8859950043360653`*^9, 3.885995014213832*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"427ff503-8230-406a-b68c-cdb3995bbe5e"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", "csw", "-", 
   RowBox[{"2", " ", "CF", " ", "Nc"}], "+", 
   RowBox[{"2", " ", "CF", " ", "csw", " ", "Nc"}]}], 
  RowBox[{"8", " ", "Nc"}]]], "Output",
 CellChangeTimes->{
  3.885971518742491*^9, 3.885972165665547*^9, 3.885980580289057*^9, 
   3.8859806565284*^9, 3.885981275127521*^9, {3.885995000144292*^9, 
   3.8859950146342373`*^9}, 3.885995618030525*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"55824db6-7003-4e72-a632-b068fe3c8ce8"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"G1fl", "=", "G1el"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1fc", "=", "G1ec"}], ";"}]}], "Input",
 CellChangeTimes->{{3.885995167834001*^9, 3.8859951909518013`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"2af84616-a07f-4643-b43f-186bfaa5872a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Directly integrating the sum of all diagrams", "Section",
 CellChangeTimes->{{3.8232308032233753`*^9, 3.82323081945721*^9}, 
   3.885996394251156*^9},ExpressionUUID->"c1e3374f-c984-4ef7-85aa-\
835a595214f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"!", " ", 
    RowBox[{
     RowBox[{"Attention", " ", "!"}], " ", "The", " ", "following", " ", 
     "results", " ", "do", " ", "not", " ", "match", " ", "the", " ", 
     "precision", " ", "given", " ", "in", " ", "the", " ", 
     RowBox[{"paper", " ", "!"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Integrations", " ", "with", " ", "higher", " ", "accuracy", " ", "and", 
    " ", "further", " ", "error", " ", "analysis", " ", "is", " ", "needed", 
    " ", "to", " ", "reproduce", " ", "those", " ", "results"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.885998407845748*^9, 
  3.885998570857484*^9}},ExpressionUUID->"499ba4d1-16a0-4678-972c-\
199ae2dcca3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G1totalIntegrand", "=", 
   RowBox[{
    RowBox[{
    "G1al", "+", "G1bl", "+", "G1cl", "+", "G1dl", "+", "G1el", "+", "G1fl"}],
     "/.", 
    RowBox[{"a", "->", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.823230891394391*^9, 3.82323093689791*^9}, {
   3.823231026360437*^9, 3.823231040944647*^9}, 3.823231367398481*^9, 
   3.864566708982863*^9, 3.87146339472327*^9, {3.885995929888136*^9, 
   3.885995945234191*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"8c3b446a-a4dd-4136-9d4f-127a53f43ceb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"G1total", "=", 
    RowBox[{"myNumInt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G1totalIntegrand", "/.", 
         RowBox[{"csw", "->", "1"}]}], "/.", 
        RowBox[{"CF", "->", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Nc", "^", "2"}], "-", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "Nc"}], ")"}]}]}]}], "/.", 
       RowBox[{"Nc", "->", "3"}]}], ",", "6"}], "]"}]}], ")"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.8859982449640093`*^9, 3.885998298368629*^9}},
 CellLabel->
  "In[269]:=",ExpressionUUID->"ef2bb36c-6dec-411a-9f50-9304f7b1a54a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"37.022821`", ",", 
   RowBox[{"{", 
    RowBox[{"0.13429275665867643`", ",", "1.5822552870515213`*^-8"}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.885998342631947*^9},
 CellLabel->
  "Out[269]=",ExpressionUUID->"d7bc0a8b-f346-4fda-8407-9eacabdae37b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1", "=", 
  RowBox[{"2", 
   RowBox[{"G1total", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8859983119465427`*^9, 3.885998317063342*^9}, {
  3.8859983686047783`*^9, 3.8859983688828363`*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"62d4579c-f305-4285-b249-48f54b361bbb"],

Cell[BoxData["0.26858551331735286`"], "Output",
 CellChangeTimes->{{3.885998347801249*^9, 3.88599837015126*^9}},
 CellLabel->
  "Out[271]=",ExpressionUUID->"14b18377-07e5-4003-9607-9ff79a6f600e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"G1totalIntegrandCF", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"G1totalIntegrand", "/.", 
      RowBox[{"csw", "\[Rule]", "1"}]}], ",", "CF"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1totalIntegrandNc", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"G1totalIntegrand", "/.", 
      RowBox[{"csw", "\[Rule]", "1"}]}], ",", "Nc"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1totalIntegrandNcInv", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"G1totalIntegrand", "/.", 
      RowBox[{"csw", "\[Rule]", "1"}]}], ",", 
     RowBox[{"1", "/", "Nc"}]}], "]"}]}], ";"}]}], "Input",
 CellLabel->
  "In[241]:=",ExpressionUUID->"656eeeac-caef-44e4-a0f5-51b6b21c0bf8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{"G1totalCF", "=", 
    RowBox[{"myNumInt", "[", 
     RowBox[{"G1totalIntegrandCF", ",", "6"}], "]"}]}], ")"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"G1totalNc", "=", 
    RowBox[{"myNumInt", "[", 
     RowBox[{"G1totalIntegrandNc", ",", "6"}], "]"}]}], ")"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"G1totalNcInv", "=", 
    RowBox[{"myNumInt", "[", 
     RowBox[{"G1totalIntegrandNcInv", ",", "6"}], "]"}]}], ")"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.885995740907558*^9, 3.8859957795952673`*^9}, {
  3.885995979681583*^9, 3.885996036224581*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"cbc1fe37-87c0-4e2a-a700-c362aea38d98"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.297855`", ",", 
   RowBox[{"{", 
    RowBox[{"0.0982489276166459`", ",", "2.3968737415927505`*^-8"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.88599579742688*^9, 3.885995967804924*^9, 
  3.8859960510969133`*^9, 3.8859965488981037`*^9, 3.885997346371531*^9, 
  3.885998085732806*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"ae37071c-5872-48f3-a141-fc8c699d4f3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14.364627`", ",", 
   RowBox[{"{", 
    RowBox[{"0.00029517623446814615`", ",", "6.302340051947338`*^-9"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.88599579742688*^9, 3.885995967804924*^9, 
  3.8859960510969133`*^9, 3.8859965488981037`*^9, 3.885997346371531*^9, 
  3.885998100158757*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"f87d6150-a7e5-4ab2-b9fc-8e9d972ea402"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16.45931`", ",", 
   RowBox[{"{", 
    RowBox[{"0.0072170911009640445`", ",", "8.313769414909759`*^-9"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.88599579742688*^9, 3.885995967804924*^9, 
  3.8859960510969133`*^9, 3.8859965488981037`*^9, 3.885997346371531*^9, 
  3.8859981166672077`*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"55dbbc40-a9f7-4acf-8309-4ee570535f69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"2", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"G1totalCF", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", 
     RowBox[{"Nc", " ", 
      RowBox[{"G1totalNc", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "Nc"}], " ", 
      RowBox[{"G1totalNcInv", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}]}], "//", 
  "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"CF", "->", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Nc", "^", "2"}], "-", "1"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "Nc"}], ")"}]}]}]}], "//", 
  "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"csw1Nc", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"%", ",", "Nc"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"csw1NcInv", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"%%", ",", 
     RowBox[{"1", "/", "Nc"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%%%", "/.", 
  RowBox[{"Nc", "->", "3"}]}]}], "Input",
 CellChangeTimes->{{3.885996695748877*^9, 3.885996825214507*^9}, {
  3.8859981412788486`*^9, 3.885998220727849*^9}},
 CellLabel->
  "In[264]:=",ExpressionUUID->"3791a31e-25e5-452a-b65c-81a0f8b8fa4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0.1964978552332918`", " ", "CF"}], "+", 
  FractionBox["0.014434182201928089`", "Nc"], "+", 
  RowBox[{"0.0005903524689362923`", " ", "Nc"}]}]], "Output",
 CellChangeTimes->{{3.885996735525284*^9, 3.885996790955555*^9}, {
   3.885996822018898*^9, 3.885996825553344*^9}, 3.885997376899371*^9, 
   3.885998116939952*^9, {3.8859981806062393`*^9, 3.885998221172041*^9}},
 CellLabel->
  "Out[264]=",ExpressionUUID->"b9825a98-fa58-4c71-b35f-ea39176d6249"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["0.08381474541471781`", "Nc"]}], "+", 
  RowBox[{"0.0988392800855822`", " ", "Nc"}]}]], "Output",
 CellChangeTimes->{{3.885996735525284*^9, 3.885996790955555*^9}, {
   3.885996822018898*^9, 3.885996825553344*^9}, 3.885997376899371*^9, 
   3.885998116939952*^9, {3.8859981806062393`*^9, 3.885998221264864*^9}},
 CellLabel->
  "Out[265]=",ExpressionUUID->"60d6d238-d36c-40ea-ae68-45141c310543"],

Cell[BoxData["0.268579591785174`"], "Output",
 CellChangeTimes->{{3.885996735525284*^9, 3.885996790955555*^9}, {
   3.885996822018898*^9, 3.885996825553344*^9}, 3.885997376899371*^9, 
   3.885998116939952*^9, {3.8859981806062393`*^9, 3.8859982213132963`*^9}},
 CellLabel->
  "Out[268]=",ExpressionUUID->"f4767d75-060e-474b-88f7-382da801b456"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integrating each diagram", "Section",
 CellChangeTimes->{{3.871541911095768*^9, 3.8715419165968227`*^9}, {
  3.8717001201491756`*^9, 3.871700128221017*^9}, {3.8859963723158283`*^9, 
  3.8859963865678368`*^9}},ExpressionUUID->"6b6b1cc6-d7a5-4252-84f9-\
736dcafa4f35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DB", "[", "k", "]"}], "^", "2"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.871541925362047*^9, 3.871541926137186*^9}, {
   3.8716365487364063`*^9, 3.8716365958979483`*^9}, {3.8716367270301313`*^9, 
   3.871636762591663*^9}, 3.8716368743967533`*^9, {3.87169986445716*^9, 
   3.871699873231134*^9}, {3.885998085141398*^9, 
   3.8859980867829237`*^9}},ExpressionUUID->"bcfcd613-25fd-4ca5-8875-\
0df8c6ae3cf5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (a)", "Subsection"]], "Section",
 CellChangeTimes->{{3.8717001465250473`*^9, 3.8717001472113934`*^9}, {
  3.885996447925661*^9, 
  3.8859964566900673`*^9}},ExpressionUUID->"3f3f332d-9a1f-4546-a2bf-\
c32f65ae79df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G1aN", "=", 
  RowBox[{"myNumInt", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G1al", "-", 
        RowBox[{"G1ac", " ", "B2"}]}], "/.", 
       RowBox[{"a", "->", "1"}]}], "/.", 
      RowBox[{"csw", "->", "1"}]}], "/.", 
     RowBox[{"Nc", "->", "3"}]}], ",", "6"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8859965561646423`*^9, 3.885996629910082*^9}, {
  3.8859969988618727`*^9, 3.885997008063404*^9}, {3.885997105008664*^9, 
  3.88599710704167*^9}, {3.885998634603136*^9, 3.8859986501043777`*^9}},
 CellLabel->
  "In[273]:=",ExpressionUUID->"5b82ba08-13b6-4d92-a120-46154da4fe7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.004926143043636809`", ",", "3.0438373860987257`*^-9"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8859971021863117`*^9, 3.8859971465909243`*^9, 
  3.885998696100338*^9, 3.885998746965496*^9},
 CellLabel->
  "Out[273]=",ExpressionUUID->"906ac040-0306-411f-bf51-3a26ab9abd46"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1a", "=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G1ac", " ", 
         SubscriptBox["B", "2"]}], "+", 
        RowBox[{"G1aN", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
       RowBox[{"csw", "->", "1"}]}], "/.", 
      RowBox[{"Nc", "->", "3"}]}], ")"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.885998662098976*^9, 3.8859986782300777`*^9}, {
  3.885998720841556*^9, 3.885998783735216*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"b2e6d864-4992-4f62-b756-84956790518c"],

Cell[BoxData[
 RowBox[{"0.009852286087273617`", "\[VeryThinSpace]", "-", 
  FractionBox[
   SubscriptBox["B", "2"], "3"]}]], "Output",
 CellChangeTimes->{{3.885998752738185*^9, 3.885998784276534*^9}},
 CellLabel->
  "Out[277]=",ExpressionUUID->"cafdb133-1500-4bde-a86d-6f6ac2d4c211"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (b)", "Subsection"]], "Section",
 CellChangeTimes->{{3.8717001465250473`*^9, 3.8717001472113934`*^9}, {
  3.885996447925661*^9, 3.8859964566900673`*^9}, {3.885997182754674*^9, 
  3.885997182923547*^9}},ExpressionUUID->"ae9e59c6-fcf2-4ad7-9686-\
0a099d407749"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G1bN", "=", 
  RowBox[{"myNumInt", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G1bl", "-", 
        RowBox[{"G1bc", " ", "B2"}]}], "/.", 
       RowBox[{"a", "->", "1"}]}], "/.", 
      RowBox[{"csw", "->", "1"}]}], "/.", 
     RowBox[{"Nc", "->", "3"}]}], ",", "6"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8859965561646423`*^9, 3.885996629910082*^9}, {
  3.8859969988618727`*^9, 3.885997008063404*^9}, {3.885997105008664*^9, 
  3.88599710704167*^9}, {3.8859971855012207`*^9, 3.885997188594151*^9}, {
  3.8859988025148783`*^9, 3.885998804491424*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"37054c88-7868-4ac3-96ab-5b591db8c793"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.06294803794840798`", ",", "7.56260438770425`*^-9"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8859971021863117`*^9, 3.8859971465909243`*^9, 
  3.885997199867581*^9, 3.885998816594858*^9},
 CellLabel->
  "Out[278]=",ExpressionUUID->"933a7c54-e581-463f-b6af-869e363a6621"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1b", "=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G1bc", " ", 
         SubscriptBox["B", "2"]}], "+", 
        RowBox[{"G1bN", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
       RowBox[{"csw", "->", "1"}]}], "/.", 
      RowBox[{"Nc", "->", "3"}]}], ")"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.8859988113203783`*^9, 3.885998814954043*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"402eac62-bd4c-493c-b8c4-ae823a74e8da"],

Cell[BoxData[
 RowBox[{"0.12589607589681595`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SubscriptBox["B", "2"]}], "2"]}]], "Output",
 CellChangeTimes->{3.885998819861096*^9},
 CellLabel->
  "Out[279]=",ExpressionUUID->"3bc57bff-c9d2-483c-a60e-d727445ee579"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (c)", "Subsection"]], "Section",
 CellChangeTimes->{{3.8717001465250473`*^9, 3.8717001472113934`*^9}, {
  3.885996447925661*^9, 3.8859964566900673`*^9}, {3.885997213107757*^9, 
  3.8859972132657146`*^9}},ExpressionUUID->"c6b2a835-378a-4318-b884-\
790cc57f0021"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G1cN", "=", 
  RowBox[{"myNumInt", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G1cl", "-", 
        RowBox[{"G1cc", " ", "B2"}]}], "/.", 
       RowBox[{"a", "->", "1"}]}], "/.", 
      RowBox[{"csw", "->", "1"}]}], "/.", 
     RowBox[{"Nc", "->", "3"}]}], ",", "6"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8859965561646423`*^9, 3.885996629910082*^9}, {
  3.8859969988618727`*^9, 3.885997008063404*^9}, {3.885997105008664*^9, 
  3.88599710704167*^9}, {3.885997215752594*^9, 3.885997219307407*^9}, {
  3.885998826105514*^9, 3.885998827903325*^9}},
 CellLabel->
  "In[280]:=",ExpressionUUID->"bee55596-b6ca-4d97-95c7-6cf3799d1da3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.0620628304728157`"}], ",", "2.6469624543544037`*^-8"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8859971021863117`*^9, 3.8859971465909243`*^9, 
  3.8859972210844173`*^9, 3.885998835621533*^9},
 CellLabel->
  "Out[280]=",ExpressionUUID->"c7237f51-6ab6-48b3-8764-f382c3f69c43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1c", "=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G1cc", " ", 
         SubscriptBox["B", "2"]}], "+", 
        RowBox[{"G1cN", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
       RowBox[{"csw", "->", "1"}]}], "/.", 
      RowBox[{"Nc", "->", "3"}]}], ")"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.885998838861143*^9, 3.885998842517212*^9}},
 CellLabel->
  "In[287]:=",ExpressionUUID->"c8f6bd39-75b3-442d-a277-584b773f6742"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.1241256609456314`"}], "+", 
  FractionBox[
   RowBox[{"9", " ", 
    SubscriptBox["B", "2"]}], "2"]}]], "Output",
 CellChangeTimes->{3.8859988451422358`*^9, 3.885999004487089*^9},
 CellLabel->
  "Out[287]=",ExpressionUUID->"cbb55360-8c10-47f0-a8c5-1f128361ce9f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (d)", "Subsection"]], "Section",
 CellChangeTimes->{{3.8717001465250473`*^9, 3.8717001472113934`*^9}, {
  3.885996447925661*^9, 3.8859964566900673`*^9}, {3.885997230916728*^9, 
  3.8859972310413733`*^9}},ExpressionUUID->"0053c970-66fd-4eb9-b4b8-\
cc138dee27e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G1dN", "=", 
  RowBox[{"myNumInt", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G1dl", "/.", 
        RowBox[{"a", "->", "1"}]}], "/.", 
       RowBox[{"csw", "->", "1"}]}], "/.", 
      RowBox[{"CF", "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nc", "^", "2"}], "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "Nc"}], ")"}]}]}]}], "/.", 
     RowBox[{"Nc", "->", "3"}]}], ",", "6"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8859965561646423`*^9, 3.885996629910082*^9}, {
  3.8859969988618727`*^9, 3.885997008063404*^9}, {3.885997105008664*^9, 
  3.88599710704167*^9}, {3.885997234360577*^9, 3.885997235823082*^9}, {
  3.885997478960423*^9, 3.8859974848273773`*^9}, {3.885998863199319*^9, 
  3.8859988697434483`*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"1e5ad2c9-b3c1-4cd4-9fc0-3a974873d7f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.14869729717672497`", ",", "2.7757107868485614`*^-8"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8859971021863117`*^9, 3.8859971465909243`*^9, 
  3.885997236907784*^9, 3.8859973774040947`*^9, 3.885997485745689*^9, 
  3.885998068042362*^9, 3.885998875232163*^9},
 CellLabel->
  "Out[282]=",ExpressionUUID->"168b91c8-6eac-4d71-bcd4-90e299c99f07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1d", "=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G1dN", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/.", 
        RowBox[{"csw", "->", "1"}]}], "/.", 
       RowBox[{"CF", "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Nc", "^", "2"}], "-", "1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "Nc"}], ")"}]}]}]}], "/.", 
      RowBox[{"Nc", "->", "3"}]}], ")"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.885998880408833*^9, 3.88599889484556*^9}, {
  3.885998999493487*^9, 3.8859990008757544`*^9}},
 CellLabel->
  "In[286]:=",ExpressionUUID->"17416a08-3cc8-4be3-b63d-29d2be96ba63"],

Cell[BoxData["0.29739459435344995`"], "Output",
 CellChangeTimes->{3.885998896731247*^9, 3.8859990022070427`*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"8e4d835a-157c-4dcd-9736-c2459a14f7bb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (e/f)", "Subsection"]], "Section",
 CellChangeTimes->{{3.8717001465250473`*^9, 3.8717001472113934`*^9}, {
  3.885996447925661*^9, 3.8859964566900673`*^9}, {3.885997213107757*^9, 
  3.8859972132657146`*^9}, {3.885997579676539*^9, 
  3.88599758082469*^9}},ExpressionUUID->"ba9596d1-4306-4e38-8b03-\
66c6e60f5fac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G1eN", "=", 
  RowBox[{"myNumInt", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G1el", "-", 
         RowBox[{"G1ec", " ", "B2"}]}], "/.", 
        RowBox[{"a", "->", "1"}]}], "/.", 
       RowBox[{"csw", "->", "1"}]}], "/.", 
      RowBox[{"CF", "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nc", "^", "2"}], "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "Nc"}], ")"}]}]}]}], "/.", 
     RowBox[{"Nc", "->", "3"}]}], ",", "6"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8859965561646423`*^9, 3.885996629910082*^9}, {
  3.8859969988618727`*^9, 3.885997008063404*^9}, {3.885997105008664*^9, 
  3.88599710704167*^9}, {3.885997215752594*^9, 3.885997219307407*^9}, {
  3.885997583784128*^9, 3.88599760071185*^9}, {3.885998902777557*^9, 
  3.8859989080505257`*^9}},
 CellLabel->
  "In[284]:=",ExpressionUUID->"fa289029-6866-4a2f-8c39-7bfb98e8a99a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.010107467813119338`"}], ",", "1.9643138858079735`*^-9"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8859971021863117`*^9, 3.8859971465909243`*^9, 3.8859972210844173`*^9, {
   3.885997592026649*^9, 3.885997614744008*^9}, 3.885998927576406*^9},
 CellLabel->
  "Out[284]=",ExpressionUUID->"2c8a3693-b969-4fbb-ba85-aa25f2537349"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1e", "=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"G1ec", " ", 
          SubscriptBox["B", "2"]}], "+", 
         RowBox[{"G1eN", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
        RowBox[{"csw", "->", "1"}]}], "/.", 
       RowBox[{"CF", "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Nc", "^", "2"}], "-", "1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "Nc"}], ")"}]}]}]}], "/.", 
      RowBox[{"Nc", "->", "3"}]}], ")"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.88599892106658*^9, 3.885998936865459*^9}},
 CellLabel->
  "In[285]:=",ExpressionUUID->"e7afd05f-a60e-4ca2-8e95-9bbf196b0e4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.020214935626238675`"}], "+", 
  FractionBox[
   SubscriptBox["B", "2"], "6"]}]], "Output",
 CellChangeTimes->{3.88599893751784*^9},
 CellLabel->
  "Out[285]=",ExpressionUUID->"cb4191b1-4556-4fe9-90b9-255e4de5543a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Sum", "Subsection"]], "Section",
 CellChangeTimes->{{3.8717001465250473`*^9, 3.8717001472113934`*^9}, {
  3.885996447925661*^9, 3.8859964566900673`*^9}, {3.885997213107757*^9, 
  3.8859972132657146`*^9}, {3.885997579676539*^9, 3.88599758082469*^9}, {
  3.885998966528655*^9, 
  3.8859989669221773`*^9}},ExpressionUUID->"42b7a44a-0717-4fed-bb9e-\
3aa0bd180c43"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"csw1a", "+", "csw1b", "+", "csw1c", "+", "csw1d", "+", 
   RowBox[{"2", " ", "csw1e"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.8859989793792143`*^9, 3.885999027561287*^9}},
 CellLabel->
  "In[289]:=",ExpressionUUID->"1f4adc39-735a-464e-91b7-bdda551f1d98"],

Cell[BoxData["0.2685874241394308`"], "Output",
 CellChangeTimes->{{3.885999016049721*^9, 3.8859990279588413`*^9}},
 CellLabel->
  "Out[289]=",ExpressionUUID->"93f05297-40a8-4d7e-a47d-b8732f62091e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"New Kernel",
WindowSize->{1139, 965},
WindowMargins->{{Automatic, 587}, {Automatic, 138}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f8ede452-e16a-4435-bbbc-df50a6e107fc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 399, 10, 99, "Title",ExpressionUUID->"87e33e2e-a275-47b6-99d3-9c6e5340a784"],
Cell[982, 34, 1075, 21, 104, "Text",ExpressionUUID->"cfac361a-3d0f-4fb1-834d-90fd908407ba"],
Cell[2060, 57, 247, 5, 30, "Input",ExpressionUUID->"64e39c34-d8f2-4101-bd09-317bb62aa0e4"],
Cell[2310, 64, 262, 4, 30, "Input",ExpressionUUID->"c581f5d7-5f63-4342-ade2-f782894e4afc"],
Cell[CellGroupData[{
Cell[2597, 72, 158, 3, 67, "Section",ExpressionUUID->"39dce595-0b6b-42f4-afc4-c6147316b84e"],
Cell[CellGroupData[{
Cell[2780, 79, 158, 3, 54, "Subsection",ExpressionUUID->"66fb2e85-6348-441e-b3a6-4a17cc48f7ea"],
Cell[2941, 84, 235, 4, 30, "Input",ExpressionUUID->"5d5facd9-ce4d-40b5-b648-55fa91c20852"],
Cell[3179, 90, 211, 4, 30, "Input",ExpressionUUID->"b367bed3-a673-4c3b-9815-84da94ec2dd6"],
Cell[3393, 96, 399, 8, 30, "Input",ExpressionUUID->"e1e07a0e-65cc-47d9-8473-c9f85ec17f25"],
Cell[3795, 106, 449, 14, 52, "Input",ExpressionUUID->"cc95421d-5371-40d4-8ce2-4cf1680071ee"],
Cell[4247, 122, 1038, 28, 94, "Input",ExpressionUUID->"5eee2595-7d6f-4903-8817-637bf1803579"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5322, 155, 161, 3, 54, "Subsection",ExpressionUUID->"a7080996-fc94-4e98-bbbe-8e9c05af84db"],
Cell[CellGroupData[{
Cell[5508, 162, 211, 4, 45, "Subsubsection",ExpressionUUID->"a7147f5a-352c-4f91-8b85-e7a1ef2a6c22"],
Cell[5722, 168, 290, 5, 30, "Input",ExpressionUUID->"b27d3657-cc0a-41cd-92b8-0a9230d6a44f"],
Cell[6015, 175, 330, 7, 30, "Input",ExpressionUUID->"9b86ba79-083d-47a5-831c-b41ff267c595"],
Cell[6348, 184, 668, 15, 52, "Input",ExpressionUUID->"15c4c76c-d40b-4625-957f-5c5d34947e0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7053, 204, 159, 3, 45, "Subsubsection",ExpressionUUID->"e4f9fe13-9980-4da6-a0ab-807e0183a60d"],
Cell[7215, 209, 533, 13, 52, "Input",ExpressionUUID->"7a90c39a-336b-4bee-8d02-98caa76ac739"],
Cell[7751, 224, 238, 4, 30, "Input",ExpressionUUID->"a7dd17dc-2903-4570-ae5e-ef5d7e970c21"],
Cell[7992, 230, 556, 9, 73, "Input",ExpressionUUID->"26dc5a78-1078-45d6-a030-ed459da5eef8"],
Cell[8551, 241, 601, 15, 30, "Input",ExpressionUUID->"caac0226-8aa9-4c84-a745-4f2c6581ffba"],
Cell[9155, 258, 235, 4, 30, "Input",ExpressionUUID->"a192ec0e-92ec-4625-ad42-4d1343704cf5"],
Cell[9393, 264, 491, 8, 73, "Input",ExpressionUUID->"bd1a93ca-2db9-4119-9cf1-ffb497cd9390"],
Cell[9887, 274, 879, 21, 52, "Input",ExpressionUUID->"0c480dc1-deb1-4494-b304-a57ac5409c50"],
Cell[10769, 297, 262, 5, 30, "Input",ExpressionUUID->"665fa9b3-b562-440d-8e5b-fd10ca9694fd"],
Cell[11034, 304, 543, 9, 73, "Input",ExpressionUUID->"d896182a-a414-4647-8c69-e42920ead475"],
Cell[11580, 315, 1185, 27, 52, "Input",ExpressionUUID->"ecb8e249-b94b-45be-ade5-87f38c2ee5cd"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[12804, 347, 360, 5, 67, "Section",ExpressionUUID->"90fd4921-d02b-4dc9-afe3-0ffa023345db"],
Cell[CellGroupData[{
Cell[13189, 356, 430, 6, 43, "Section",ExpressionUUID->"9ff24c5e-41dc-40ff-9af3-d45c2ab3f668"],
Cell[CellGroupData[{
Cell[13644, 366, 465, 12, 52, "Input",ExpressionUUID->"0eac8d9d-6d09-4ead-814c-d454f1bd7b12"],
Cell[14112, 380, 322, 9, 50, "Output",ExpressionUUID->"dc4219cd-b886-465c-ba88-5bfdc94ae329"]
}, Open  ]],
Cell[14449, 392, 1493, 36, 52, "Input",ExpressionUUID->"5d4609e7-b0c0-4ef6-97f4-a2df0d9e8edb"],
Cell[CellGroupData[{
Cell[15967, 432, 925, 22, 52, "Input",ExpressionUUID->"2486f5d9-698f-4c9f-96e5-5a0e36eae3b1"],
Cell[16895, 456, 433, 9, 34, "Output",ExpressionUUID->"266abd56-2e22-465d-b674-e1a19113bce8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17365, 470, 1179, 29, 52, "Input",ExpressionUUID->"75e0739c-f1fa-4179-96e2-cd042f7bb0a4"],
Cell[18547, 501, 1256, 35, 60, "Output",ExpressionUUID->"de66acdb-81c4-483a-8682-1c2e9d94d292"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19840, 541, 654, 19, 30, "Input",ExpressionUUID->"b98c2431-0001-4614-81fd-6fe2ee77ffcb"],
Cell[20497, 562, 317, 8, 50, "Output",ExpressionUUID->"3b79d458-9b24-40ea-9e21-61dc6db101ee"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20863, 576, 478, 7, 57, "Section",ExpressionUUID->"0d40228a-85bc-403e-b35b-a619253dff92"],
Cell[CellGroupData[{
Cell[21366, 587, 639, 15, 52, "Input",ExpressionUUID->"160efe25-29c8-4e3a-be61-b2692015029d"],
Cell[22008, 604, 380, 7, 49, "Output",ExpressionUUID->"6b58d70b-32f0-4b55-b31f-6785a87db463"]
}, Open  ]],
Cell[22403, 614, 1809, 43, 94, "Input",ExpressionUUID->"fba39712-8b47-4a1a-b356-b0bf8608710b"],
Cell[CellGroupData[{
Cell[24237, 661, 977, 23, 52, "Input",ExpressionUUID->"05cef83f-d3a4-45f5-8068-6b4faef71088"],
Cell[25217, 686, 399, 8, 34, "Output",ExpressionUUID->"6b602110-d600-43b0-ac32-ad8ef54d15a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25653, 699, 1158, 29, 52, "Input",ExpressionUUID->"d2c9ba49-33db-49ff-bbfd-223a8809c451"],
Cell[26814, 730, 1223, 33, 38, "Output",ExpressionUUID->"ee357ef2-807e-4ced-b6bf-7771e52b8c2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28074, 768, 703, 20, 30, "Input",ExpressionUUID->"8fdc60a5-76c8-49ac-81cd-9f85a8d079bd"],
Cell[28780, 790, 398, 10, 49, "Output",ExpressionUUID->"3dadf29d-7a27-4ab2-8f7a-c4ee73e5d900"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29227, 806, 531, 8, 57, "Section",ExpressionUUID->"4a36d4c7-fbb5-4a41-ae6a-c90d7e338c99"],
Cell[CellGroupData[{
Cell[29783, 818, 688, 16, 52, "Input",ExpressionUUID->"21dbfcb7-4c47-42b9-af09-56c6850c591b"],
Cell[30474, 836, 378, 7, 49, "Output",ExpressionUUID->"97f04dfe-aa76-4290-af77-6354c05cc378"]
}, Open  ]],
Cell[30867, 846, 1717, 38, 73, "Input",ExpressionUUID->"3578b55c-181c-49d6-a05f-1e2a3ae0e590"],
Cell[CellGroupData[{
Cell[32609, 888, 1022, 23, 52, "Input",ExpressionUUID->"e2d3800c-6399-4c41-a650-164d95531de6"],
Cell[33634, 913, 404, 8, 34, "Output",ExpressionUUID->"20318f29-af72-4fac-83c8-4cc9953518fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34075, 926, 1204, 29, 52, "Input",ExpressionUUID->"0a04876e-571b-4a60-b167-f5132c7f0c04"],
Cell[35282, 957, 590, 16, 57, "Output",ExpressionUUID->"e75e74b6-2ef0-45c9-b143-d0f8375945ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35909, 978, 802, 21, 30, "Input",ExpressionUUID->"a365367a-cf2c-4f7b-a926-bb811661b64f"],
Cell[36714, 1001, 323, 7, 49, "Output",ExpressionUUID->"b818eca9-b031-41aa-b36b-722e09bc1c3f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37086, 1014, 578, 8, 57, "Section",ExpressionUUID->"063256ed-7d97-4094-9eaf-1758c25b94b7"],
Cell[CellGroupData[{
Cell[37689, 1026, 1012, 26, 94, "Input",ExpressionUUID->"e93c2568-c719-4c5b-adca-4aae11299fd0"],
Cell[38704, 1054, 401, 8, 34, "Output",ExpressionUUID->"4a9692c2-acb9-404c-a367-157877c91d24"],
Cell[39108, 1064, 442, 10, 50, "Output",ExpressionUUID->"8bf1f7af-a94f-44de-b757-467163b2e5e2"],
Cell[39553, 1076, 401, 8, 34, "Output",ExpressionUUID->"32384a70-dcfe-468b-a2cb-bc6fbb2a0d1e"]
}, Open  ]],
Cell[39969, 1087, 2090, 47, 115, "Input",ExpressionUUID->"6d053e3c-6874-4d71-9ee4-9742674bfa80"],
Cell[CellGroupData[{
Cell[42084, 1138, 1035, 24, 52, "Input",ExpressionUUID->"a93c9b6f-7d5e-484f-a3ca-0eb9a17f9777"],
Cell[43122, 1164, 596, 11, 34, "Output",ExpressionUUID->"64d600f4-6634-412c-b980-bf8254b7d1f9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43767, 1181, 579, 8, 57, "Section",ExpressionUUID->"2aace851-bb51-41fd-b213-937a8cadcc63"],
Cell[CellGroupData[{
Cell[44371, 1193, 844, 21, 73, "Input",ExpressionUUID->"75e316ba-9b0d-47db-aa27-249f79333aaa"],
Cell[45218, 1216, 396, 10, 50, "Output",ExpressionUUID->"72e5dd82-0ce0-42ae-8c56-bed0be3617db"],
Cell[45617, 1228, 355, 8, 34, "Output",ExpressionUUID->"4c42fb0d-6131-4694-a1d4-d766bafb501c"]
}, Open  ]],
Cell[45987, 1239, 2191, 53, 73, "Input",ExpressionUUID->"539ab27f-4507-4511-9375-49bd64a1b2cb"],
Cell[CellGroupData[{
Cell[48203, 1296, 1122, 25, 52, "Input",ExpressionUUID->"6d2daec6-93dc-4bec-a601-214d26f2da63"],
Cell[49328, 1323, 481, 9, 34, "Output",ExpressionUUID->"8e739662-aac3-42a0-bf9d-c59f70dee1b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49846, 1337, 1404, 32, 52, "Input",ExpressionUUID->"05831fd8-8a45-4c55-8b2f-b915298a62c2"],
Cell[51253, 1371, 1396, 41, 62, "Output",ExpressionUUID->"a87e04ff-cd92-4975-a2b3-5b1f9b84d002"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52686, 1417, 903, 24, 30, "Input",ExpressionUUID->"427ff503-8230-406a-b68c-cdb3995bbe5e"],
Cell[53592, 1443, 493, 11, 50, "Output",ExpressionUUID->"55824db6-7003-4e72-a632-b068fe3c8ce8"]
}, Open  ]],
Cell[54100, 1457, 300, 7, 52, "Input",ExpressionUUID->"2af84616-a07f-4643-b43f-186bfaa5872a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54437, 1469, 213, 3, 67, "Section",ExpressionUUID->"c1e3374f-c984-4ef7-85aa-835a595214f3"],
Cell[54653, 1474, 770, 17, 52, "Input",ExpressionUUID->"499ba4d1-16a0-4678-972c-199ae2dcca3d"],
Cell[55426, 1493, 543, 13, 30, "Input",ExpressionUUID->"8c3b446a-a4dd-4136-9d4f-127a53f43ceb"],
Cell[CellGroupData[{
Cell[55994, 1510, 707, 21, 30, "Input",ExpressionUUID->"ef2bb36c-6dec-411a-9f50-9304f7b1a54a"],
Cell[56704, 1533, 300, 8, 37, "Output",ExpressionUUID->"d7bc0a8b-f346-4fda-8407-9eacabdae37b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57041, 1546, 334, 8, 30, "Input",ExpressionUUID->"62d4579c-f305-4285-b249-48f54b361bbb"],
Cell[57378, 1556, 195, 3, 34, "Output",ExpressionUUID->"14b18377-07e5-4003-9607-9ff79a6f600e"]
}, Open  ]],
Cell[57588, 1562, 800, 23, 73, "Input",ExpressionUUID->"656eeeac-caef-44e4-a0f5-51b6b21c0bf8"],
Cell[CellGroupData[{
Cell[58413, 1589, 789, 22, 73, "Input",ExpressionUUID->"cbc1fe37-87c0-4e2a-a700-c362aea38d98"],
Cell[59205, 1613, 417, 10, 37, "Output",ExpressionUUID->"ae37071c-5872-48f3-a141-fc8c699d4f3a"],
Cell[59625, 1625, 423, 10, 37, "Output",ExpressionUUID->"f87d6150-a7e5-4ab2-b9fc-8e9d972ea402"],
Cell[60051, 1637, 423, 10, 37, "Output",ExpressionUUID->"55dbbc40-a9f7-4acf-8309-4ee570535f69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60511, 1652, 1301, 40, 115, "Input",ExpressionUUID->"3791a31e-25e5-452a-b65c-81a0f8b8fa4a"],
Cell[61815, 1694, 484, 9, 50, "Output",ExpressionUUID->"b9825a98-fa58-4c71-b35f-ea39176d6249"],
Cell[62302, 1705, 447, 9, 50, "Output",ExpressionUUID->"60d6d238-d36c-40ea-ae68-45141c310543"],
Cell[62752, 1716, 342, 5, 34, "Output",ExpressionUUID->"f4767d75-060e-474b-88f7-382da801b456"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63143, 1727, 272, 4, 67, "Section",ExpressionUUID->"6b6b1cc6-d7a5-4252-84f9-736dcafa4f35"],
Cell[63418, 1733, 530, 12, 30, "Input",ExpressionUUID->"bcfcd613-25fd-4ca5-8875-0df8c6ae3cf5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63985, 1750, 245, 4, 57, "Section",ExpressionUUID->"3f3f332d-9a1f-4546-a2bf-c32f65ae79df"],
Cell[CellGroupData[{
Cell[64255, 1758, 641, 16, 30, "Input",ExpressionUUID->"5b82ba08-13b6-4d92-a120-46154da4fe7d"],
Cell[64899, 1776, 316, 7, 37, "Output",ExpressionUUID->"906ac040-0306-411f-bf51-3a26ab9abd46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65252, 1788, 597, 17, 30, "Input",ExpressionUUID->"b2e6d864-4992-4f62-b756-84956790518c"],
Cell[65852, 1807, 283, 6, 50, "Output",ExpressionUUID->"cafdb133-1500-4bde-a86d-6f6ac2d4c211"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66184, 1819, 291, 4, 57, "Section",ExpressionUUID->"ae9e59c6-fcf2-4ad7-9686-0a099d407749"],
Cell[CellGroupData[{
Cell[66500, 1827, 692, 17, 30, "Input",ExpressionUUID->"37054c88-7868-4ac3-96ab-5b591db8c793"],
Cell[67195, 1846, 313, 7, 37, "Output",ExpressionUUID->"933a7c54-e581-463f-b6af-869e363a6621"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67545, 1858, 548, 16, 30, "Input",ExpressionUUID->"402eac62-bd4c-493c-b8c4-ae823a74e8da"],
Cell[68096, 1876, 283, 7, 49, "Output",ExpressionUUID->"3bc57bff-c9d2-483c-a60e-d727445ee579"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68428, 1889, 293, 4, 57, "Section",ExpressionUUID->"c6b2a835-378a-4318-b884-790cc57f0021"],
Cell[CellGroupData[{
Cell[68746, 1897, 688, 17, 30, "Input",ExpressionUUID->"bee55596-b6ca-4d97-95c7-6cf3799d1da3"],
Cell[69437, 1916, 335, 8, 37, "Output",ExpressionUUID->"c7237f51-6ab6-48b3-8764-f382c3f69c43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69809, 1929, 546, 16, 30, "Input",ExpressionUUID->"c8f6bd39-75b3-442d-a277-584b773f6742"],
Cell[70358, 1947, 304, 8, 49, "Output",ExpressionUUID->"cbb55360-8c10-47f0-a8c5-1f128361ce9f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70711, 1961, 293, 4, 57, "Section",ExpressionUUID->"0053c970-66fd-4eb9-b4b8-cc138dee27e1"],
Cell[CellGroupData[{
Cell[71029, 1969, 914, 24, 30, "Input",ExpressionUUID->"1e5ad2c9-b3c1-4cd4-9fc0-3a974873d7f8"],
Cell[71946, 1995, 386, 8, 37, "Output",ExpressionUUID->"168b91c8-6eac-4d71-bcd4-90e299c99f07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72369, 2008, 747, 22, 30, "Input",ExpressionUUID->"17416a08-3cc8-4be3-b63d-29d2be96ba63"],
Cell[73119, 2032, 196, 3, 34, "Output",ExpressionUUID->"8e4d835a-157c-4dcd-9736-c2459a14f7bb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73364, 2041, 343, 5, 57, "Section",ExpressionUUID->"ba9596d1-4306-4e38-8b03-66c6e60f5fac"],
Cell[CellGroupData[{
Cell[73732, 2050, 974, 26, 30, "Input",ExpressionUUID->"fa289029-6866-4a2f-8c39-7bfb98e8a99a"],
Cell[74709, 2078, 387, 9, 37, "Output",ExpressionUUID->"2c8a3693-b969-4fbb-ba85-aa25f2537349"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75133, 2092, 790, 24, 30, "Input",ExpressionUUID->"e7afd05f-a60e-4ca2-8e95-9bbf196b0e4a"],
Cell[75926, 2118, 256, 7, 50, "Output",ExpressionUUID->"cb4191b1-4556-4fe9-90b9-255e4de5543a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[76231, 2131, 384, 6, 57, "Section",ExpressionUUID->"42b7a44a-0717-4fed-bb9e-3aa0bd180c43"],
Cell[CellGroupData[{
Cell[76640, 2141, 303, 6, 30, "Input",ExpressionUUID->"1f4adc39-735a-464e-91b7-bdda551f1d98"],
Cell[76946, 2149, 197, 3, 34, "Output",ExpressionUUID->"93f05297-40a8-4d7e-a47d-b8732f62091e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc_mathematica/feynman_rules_brillouin.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    170876,       4430]
NotebookOptionsPosition[    164265,       4313]
NotebookOutlinePosition[    164757,       4332]
CellTagsIndexPosition[    164714,       4329]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Feynman Rules Brillouin", "Title",
 CellChangeTimes->{{3.8856418144668617`*^9, 3.885641818917082*^9}, {
  3.885870740519577*^9, 3.885870741768258*^9}, {3.88587529994379*^9, 
  3.885875303566391*^9}, {3.885882389148299*^9, 
  3.885882390633849*^9}},ExpressionUUID->"f548cac1-a13b-4013-bcc3-\
d6b231d988ed"],

Cell["\<\
(Written by Maximilian Ammer, 2023)
This notebook generates the fermionic Feynman rules for the qqg-, qqgg-, and \
qqggg-vertices in lattice perturbation theory for the Brillouin fermion action.
The resulting functions are saved to files, which can be loaded by other \
notebooks for further calculations.\
\>", "Text",
 CellChangeTimes->{{3.885641888882249*^9, 3.8856419982464314`*^9}, {
  3.885642041177598*^9, 3.88564205638778*^9}, {3.885800448666504*^9, 
  3.885800481646183*^9}, {3.885800775417329*^9, 3.885800844302744*^9}, {
  3.88587075232145*^9, 3.8858707813691673`*^9}, {3.8858753095289097`*^9, 
  3.885875310767809*^9}, {3.885882400725355*^9, 
  3.885882405135045*^9}},ExpressionUUID->"d812e99f-9da8-4ffe-830d-\
32ba1872fbf7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\<~path~\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.885871144408474*^9, 3.8858711529674807`*^9}, 
   3.885999941535849*^9, 3.886005307532339*^9, {3.8860487300807257`*^9, 
   3.886048730551588*^9}},ExpressionUUID->"d9e667c2-f5e3-49c4-a7ec-\
a518f095b225"],

Cell[BoxData[{
 RowBox[{"Get", "[", "\"\<myLPT.m\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "p", ",", "q", ",", "k", ",", "\[DoubleStruckCapitalI]", ",", 
   "\[DoubledGamma]", ",", "\[Sigma]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.885873219149599*^9, 3.885873255258662*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"74717ccc-00b5-429f-929e-d2fd152b187f"],

Cell[CellGroupData[{

Cell["Brillouin action", "Section",
 CellChangeTimes->{{3.853821878686184*^9, 3.853821885368389*^9}, {
  3.8858715475255003`*^9, 3.885871548380842*^9}, {3.885876407403371*^9, 
  3.88587640889872*^9}, {3.885882429220941*^9, 
  3.885882432338192*^9}},ExpressionUUID->"8024315a-9d5c-454d-8383-\
585fb7f2a56e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"w2", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"U", "[", 
    RowBox[{"1", ",", "mu", ",", "x"}], "]"}], 
   RowBox[{"U", "[", 
    RowBox[{"2", ",", "nu", ",", 
     RowBox[{"x", "+", 
      RowBox[{"e", "[", "mu", "]"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w3", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"U", "[", 
    RowBox[{"1", ",", "mu", ",", "x"}], "]"}], 
   RowBox[{"U", "[", 
    RowBox[{"2", ",", "nu", ",", 
     RowBox[{"x", "+", 
      RowBox[{"e", "[", "mu", "]"}]}]}], "]"}], 
   RowBox[{"U", "[", 
    RowBox[{"3", ",", "rho", ",", 
     RowBox[{"x", "+", 
      RowBox[{"e", "[", "mu", "]"}], "+", 
      RowBox[{"e", "[", "nu", "]"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w4", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "x_"}], "]"}], 
  ":=", 
  RowBox[{
   RowBox[{"U", "[", 
    RowBox[{"1", ",", "mu", ",", "x"}], "]"}], 
   RowBox[{"U", "[", 
    RowBox[{"2", ",", "nu", ",", 
     RowBox[{"x", "+", 
      RowBox[{"e", "[", "mu", "]"}]}]}], "]"}], 
   RowBox[{"U", "[", 
    RowBox[{"3", ",", "rho", ",", 
     RowBox[{"x", "+", 
      RowBox[{"e", "[", "mu", "]"}], "+", 
      RowBox[{"e", "[", "nu", "]"}]}]}], "]"}], 
   RowBox[{"U", "[", 
    RowBox[{"4", ",", "sigma", ",", 
     RowBox[{"x", "+", 
      RowBox[{"e", "[", "mu", "]"}], "+", 
      RowBox[{"e", "[", "nu", "]"}], "+", 
      RowBox[{"e", "[", "rho", "]"}]}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.855126808616425*^9, 3.855126891113112*^9}, {
  3.855126967233383*^9, 3.8551269878317738`*^9}, {3.855127257398707*^9, 
  3.85512743752608*^9}, {3.855127492056466*^9, 3.855127501056287*^9}, {
  3.855285394648114*^9, 3.855285424628892*^9}, {3.862283477366331*^9, 
  3.8622834779505377`*^9}, {3.885882468689496*^9, 3.885882520856299*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"b7622e36-c34e-4bd1-8e1d-5f209543f202"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"W1", "[", 
   RowBox[{"mu_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"U", "[", 
   RowBox[{"1", ",", "mu", ",", "x"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W2", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"w2", "[", 
      RowBox[{"mu", ",", "nu", ",", "x"}], "]"}], "+", 
     RowBox[{"w2", "[", 
      RowBox[{"nu", ",", "mu", ",", "x"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W3", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "x_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"1", "/", "6"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"w3", "[", 
      RowBox[{"mu", ",", "nu", ",", "rho", ",", "x"}], "]"}], "+", 
     RowBox[{"w3", "[", 
      RowBox[{"mu", ",", "rho", ",", "nu", ",", "x"}], "]"}], "+", 
     RowBox[{"w3", "[", 
      RowBox[{"rho", ",", "mu", ",", "nu", ",", "x"}], "]"}], "+", 
     "\[IndentingNewLine]", "    ", 
     RowBox[{"w3", "[", 
      RowBox[{"nu", ",", "mu", ",", "rho", ",", "x"}], "]"}], "+", 
     RowBox[{"w3", "[", 
      RowBox[{"nu", ",", "rho", ",", "mu", ",", "x"}], "]"}], "+", 
     RowBox[{"w3", "[", 
      RowBox[{"rho", ",", "nu", ",", "mu", ",", "x"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W4", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "x_"}], "]"}], 
  ":=", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"1", "/", "24"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"w4", "[", 
      RowBox[{"mu", ",", "nu", ",", "rho", ",", "sigma", ",", "x"}], "]"}], 
     "+", 
     RowBox[{"w4", "[", 
      RowBox[{"mu", ",", "nu", ",", "sigma", ",", "rho", ",", "x"}], "]"}], 
     "\[IndentingNewLine]", "  ", "+", 
     RowBox[{"w4", "[", 
      RowBox[{"mu", ",", "rho", ",", "nu", ",", "sigma", ",", "x"}], "]"}], 
     "+", 
     RowBox[{"w4", "[", 
      RowBox[{"mu", ",", "rho", ",", "sigma", ",", "nu", ",", "x"}], "]"}], 
     "\[IndentingNewLine]", "  ", "+", 
     RowBox[{"w4", "[", 
      RowBox[{"mu", ",", "sigma", ",", "nu", ",", "rho", ",", "x"}], "]"}], 
     "+", 
     RowBox[{"w4", "[", 
      RowBox[{"mu", ",", "sigma", ",", "rho", ",", "nu", ",", "x"}], "]"}], 
     "\[IndentingNewLine]", "  ", "+", 
     RowBox[{"w4", "[", 
      RowBox[{"nu", ",", "mu", ",", "rho", ",", "sigma", ",", "x"}], "]"}], 
     "+", 
     RowBox[{"w4", "[", 
      RowBox[{"nu", ",", "mu", ",", "sigma", ",", "rho", ",", "x"}], "]"}], 
     "\[IndentingNewLine]", "  ", "+", 
     RowBox[{"w4", "[", 
      RowBox[{"nu", ",", "rho", ",", "mu", ",", "sigma", ",", "x"}], "]"}], 
     "+", 
     RowBox[{"w4", "[", 
      RowBox[{"nu", ",", "rho", ",", "sigma", ",", "mu", ",", "x"}], "]"}], 
     "\[IndentingNewLine]", "  ", "+", 
     RowBox[{"w4", "[", 
      RowBox[{"nu", ",", "sigma", ",", "mu", ",", "rho", ",", "x"}], "]"}], 
     "+", 
     RowBox[{"w4", "[", 
      RowBox[{"nu", ",", "sigma", ",", "rho", ",", "mu", ",", "x"}], "]"}], 
     "\[IndentingNewLine]", "  ", "+", 
     RowBox[{"w4", "[", 
      RowBox[{"rho", ",", "mu", ",", "nu", ",", "sigma", ",", "x"}], "]"}], 
     "+", 
     RowBox[{"w4", "[", 
      RowBox[{"rho", ",", "mu", ",", "sigma", ",", "nu", ",", "x"}], "]"}], 
     "\[IndentingNewLine]", "  ", "+", 
     RowBox[{"w4", "[", 
      RowBox[{"rho", ",", "nu", ",", "mu", ",", "sigma", ",", "x"}], "]"}], 
     "+", 
     RowBox[{"w4", "[", 
      RowBox[{"rho", ",", "nu", ",", "sigma", ",", "mu", ",", "x"}], "]"}], 
     "\[IndentingNewLine]", "  ", "+", 
     RowBox[{"w4", "[", 
      RowBox[{"rho", ",", "sigma", ",", "nu", ",", "mu", ",", "x"}], "]"}], 
     "+", 
     RowBox[{"w4", "[", 
      RowBox[{"rho", ",", "sigma", ",", "mu", ",", "nu", ",", "x"}], "]"}], 
     "\[IndentingNewLine]", "  ", "+", 
     RowBox[{"w4", "[", 
      RowBox[{"sigma", ",", "mu", ",", "nu", ",", "rho", ",", "x"}], "]"}], 
     "+", 
     RowBox[{"w4", "[", 
      RowBox[{"sigma", ",", "mu", ",", "rho", ",", "nu", ",", "x"}], "]"}], 
     "\[IndentingNewLine]", "  ", "+", 
     RowBox[{"w4", "[", 
      RowBox[{"sigma", ",", "nu", ",", "mu", ",", "rho", ",", "x"}], "]"}], 
     "+", 
     RowBox[{"w4", "[", 
      RowBox[{"sigma", ",", "nu", ",", "rho", ",", "mu", ",", "x"}], "]"}], 
     "\[IndentingNewLine]", "  ", "+", 
     RowBox[{"w4", "[", 
      RowBox[{"sigma", ",", "rho", ",", "mu", ",", "nu", ",", "x"}], "]"}], 
     "+", 
     RowBox[{"w4", "[", 
      RowBox[{"sigma", ",", "rho", ",", "nu", ",", "mu", ",", "x"}], "]"}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.8551266219778976`*^9, 3.855126657119171*^9}, {
   3.855126736759643*^9, 3.855126792864936*^9}, 3.855126831105617*^9, {
   3.855127527190989*^9, 3.8551275464730873`*^9}, {3.855127604761098*^9, 
   3.855127650042931*^9}, {3.855127751352332*^9, 3.8551278659238997`*^9}, {
   3.855128558488988*^9, 3.85512857467799*^9}, {3.855286370608317*^9, 
   3.855286372054603*^9}, {3.862283491721918*^9, 3.8622834920693483`*^9}, 
   3.862284879663221*^9, {3.8858825291832333`*^9, 3.885882531861225*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"0a0b23f7-b25c-4f84-aa57-6940bf7f67ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S1", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CurlyRho]1", "   ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], " ", "-", " ", 
       RowBox[{"r", " ", 
        RowBox[{"\[Lambda]1", "/", "2"}]}]}], ")"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"S2", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CurlyRho]2", "   ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], " ", "-", " ", 
       RowBox[{"r", " ", 
        RowBox[{"\[Lambda]2", "/", "4"}]}]}], ")"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"S3", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CurlyRho]3", "/", "2"}], " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], " ", "-", " ", 
       RowBox[{"r", " ", 
        RowBox[{"\[Lambda]3", "/", "12"}]}]}], ")"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"S4", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CurlyRho]4", "/", "6"}], " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], " ", "-", " ", 
       RowBox[{"r", " ", 
        RowBox[{"\[Lambda]4", "/", "48"}]}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"BrillouinDiracOp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "r"}], " ", 
      RowBox[{"\[Lambda]0", "/", "2"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"x", ",", "y"}], "]"}]}], "+", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S1", "[", 
         RowBox[{"i", " ", "mu"}], "]"}], "  ", 
        RowBox[{"W1", "[", 
         RowBox[{
          RowBox[{"i", " ", "mu"}], ",", "x"}], "]"}], 
        RowBox[{"\[Delta]", "[", 
         RowBox[{
          RowBox[{"x", "+", 
           RowBox[{"i", " ", 
            RowBox[{"e", "[", "mu", "]"}]}]}], ",", "y"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S2", "[", 
         RowBox[{"i", " ", "mu"}], "]"}], " ", 
        RowBox[{"W2", "[", 
         RowBox[{
          RowBox[{"i", " ", "mu"}], ",", 
          RowBox[{"j", " ", "nu1"}], ",", "x"}], "]"}], 
        RowBox[{"\[Delta]", "[", 
         RowBox[{
          RowBox[{"x", "+", 
           RowBox[{"i", " ", 
            RowBox[{"e", "[", "mu", "]"}]}], "+", 
           RowBox[{"j", " ", 
            RowBox[{"e", "[", "nu1", "]"}]}]}], ",", "y"}], "]"}], 
        RowBox[{"SUM", "[", "nu1", "]"}], 
        RowBox[{"Boole", "[", 
         RowBox[{"nu1", "!=", "mu"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S3", "[", 
         RowBox[{"i", " ", "mu"}], "]"}], 
        RowBox[{"W3", "[", 
         RowBox[{
          RowBox[{"i", " ", "mu"}], ",", 
          RowBox[{"j", " ", "nu1"}], ",", 
          RowBox[{"k", " ", "nu2"}], ",", "x"}], "]"}], 
        RowBox[{"\[Delta]", "[", 
         RowBox[{
          RowBox[{"x", "+", 
           RowBox[{"i", " ", 
            RowBox[{"e", "[", "mu", "]"}]}], "+", 
           RowBox[{"j", " ", 
            RowBox[{"e", "[", "nu1", "]"}]}], "+", 
           RowBox[{"k", " ", 
            RowBox[{"e", "[", "nu2", "]"}]}]}], ",", "y"}], "]"}], 
        RowBox[{"SUM", "[", "nu1", "]"}], 
        RowBox[{"SUM", "[", "nu2", "]"}], 
        RowBox[{"Boole", "[", 
         RowBox[{"nu1", "!=", "nu2", "!=", "mu"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"S4", "[", 
         RowBox[{"i", " ", "mu"}], "]"}], " ", 
        RowBox[{"W4", "[", 
         RowBox[{
          RowBox[{"i", " ", "mu"}], ",", 
          RowBox[{"j", " ", "nu1"}], ",", 
          RowBox[{"k", " ", "nu2"}], ",", 
          RowBox[{"l", " ", "nu3"}], ",", "x"}], "]"}], 
        RowBox[{"\[Delta]", "[", 
         RowBox[{
          RowBox[{"x", "+", 
           RowBox[{"i", " ", 
            RowBox[{"e", "[", "mu", "]"}]}], "+", 
           RowBox[{"j", " ", 
            RowBox[{"e", "[", "nu1", "]"}]}], "+", 
           RowBox[{"k", " ", 
            RowBox[{"e", "[", "nu2", "]"}]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"e", "[", "nu3", "]"}]}]}], ",", "y"}], "]"}], 
        RowBox[{"SUM", "[", "nu1", "]"}], 
        RowBox[{"SUM", "[", "nu2", "]"}], 
        RowBox[{"SUM", "[", "nu3", "]"}], 
        RowBox[{"Boole", "[", 
         RowBox[{"nu1", "!=", "nu2", "!=", "nu3", "!=", "mu"}], "]"}]}], ",", 
       
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.855220529743168*^9, 3.8552206359506617`*^9}, {
   3.8552864269939203`*^9, 3.855286432523226*^9}, {3.855292742291933*^9, 
   3.855292780202952*^9}, {3.855292825237031*^9, 3.8552928800377197`*^9}, {
   3.855292933803462*^9, 3.8552930202936687`*^9}, {3.8552933172010593`*^9, 
   3.8552933261314573`*^9}, {3.8552934158986387`*^9, 3.855293533248405*^9}, {
   3.855297888922125*^9, 3.855297896716446*^9}, {3.85530178866717*^9, 
   3.855301837209856*^9}, {3.885882638983059*^9, 3.8858827289414673`*^9}, 
   3.885883892222952*^9, {3.8859573780337267`*^9, 3.885957400669479*^9}, {
   3.886040879176591*^9, 3.886040894566346*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"9ebaddc9-e8f2-48f3-b7fc-0fc71db7d1f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Brillouin", " ", "action", " ", "in", " ", "position", " ", "space"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SBrillouin", "=", 
    RowBox[{
     RowBox[{"\[Psi]bar", "[", "x", "]"}], "BrillouinDiracOp", " ", 
     RowBox[{"\[Psi]", "[", "y", "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.853822534171928*^9, 3.853822615151045*^9}, {
   3.853822820198001*^9, 3.853822861248715*^9}, {3.85382334710282*^9, 
   3.853823350734874*^9}, 3.853829504048534*^9, 3.854507705692511*^9, 
   3.854508521928575*^9, {3.855034748460092*^9, 3.855034749909992*^9}, 
   3.855121716403331*^9, 3.857634057485375*^9, {3.873022840238421*^9, 
   3.87302284045197*^9}, {3.885876546433508*^9, 3.885876590406477*^9}, 
   3.885876661226074*^9, {3.885882784774742*^9, 3.8858827943853493`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"875202b6-ffda-41cd-9f82-1b0390fb4385"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Brillouin", " ", "action", " ", "in", " ", "momentum", " ", "space"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SBrillouinFT", "=", 
   RowBox[{
    RowBox[{"SBrillouin", "//", "myExpandU"}], "//", 
    "myFourierTransform"}]}]}]], "Input",
 CellChangeTimes->{{3.885873020959662*^9, 3.885873087624877*^9}, {
   3.8858732901598873`*^9, 3.885873294026688*^9}, {3.885874476910286*^9, 
   3.885874489278776*^9}, 3.8858747356073914`*^9, {3.885876629206585*^9, 
   3.8858766402577467`*^9}, 3.885876679901924*^9, {3.8858828071732283`*^9, 
   3.885882817842435*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"ce2b2e6b-bb52-4020-8b7d-57007c498519"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{
         RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
            RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s", " ", 
              RowBox[{"(", 
                RowBox[{"x", "-", "y"}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}]}]], " ", "r", " ", 
         "\[Lambda]0", " ", 
         RowBox[{"Int", "[", "p", "]"}], " ", 
         RowBox[{"Int", "[", "q", "]"}], " ", 
         RowBox[{"Int", "[", "s", "]"}], " ", 
         RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
         RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "+", 
       RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
            RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s", " ", 
              RowBox[{"(", 
                RowBox[{"x", "-", "y", "-", 
                  RowBox[{"e", "[", "mu", "]"}]}], ")"}]}]}]], " ", 
         RowBox[{"Int", "[", "p", "]"}], " ", 
         RowBox[{"Int", "[", "q", "]"}], " ", 
         RowBox[{"Int", "[", "s", "]"}], " ", 
         RowBox[{"S1", "[", 
           RowBox[{"-", "mu"}], "]"}], " ", 
         RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
         RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "+", 
       RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], " ", 
         RowBox[{"Int", "[", "p", "]"}], " ", 
         RowBox[{"Int", "[", "q", "]"}], " ", 
         RowBox[{"Int", "[", "s", "]"}], " ", 
         RowBox[{"S1", "[", "mu", "]"}], " ", 
         RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
         RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "+", 
       TemplateBox[{"13994"}, "OutputSizeLimit`Skeleton"]}], Short[#, 5]& ], 
   "line" -> 13, "sessionID" -> 34532328273974147426, "byteCount" -> 31792608,
    "size" -> 5, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.885876684270545*^9, 3.885877109655532*^9, 
  3.88588284557229*^9, 3.885883916096861*^9, 3.885957422403945*^9, 
  3.8859651561213417`*^9, 3.886005327503254*^9, 3.8860409107945137`*^9, 
  3.8860410415828123`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"2a06e41f-e5ae-4ccb-8830-6bed8c053b42"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vertices", "Section",
 CellChangeTimes->{{3.885874778349741*^9, 
  3.885874780982688*^9}},ExpressionUUID->"30b3c0cf-9ea2-44c3-a92b-\
9e26d1b4f1d9"],

Cell[CellGroupData[{

Cell["QQG Vertex", "Subsubsection",
 CellChangeTimes->{{3.853820707065735*^9, 
  3.853820714872922*^9}},ExpressionUUID->"91ba2174-eea8-45fb-af79-\
0bcbec76fdad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V1", "=", 
   RowBox[{"g0", " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"SBrillouinFT", ",", "g0"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.885874823655016*^9, 3.885874824634396*^9}, {
  3.885876714468203*^9, 3.885876732343943*^9}, {3.885882863609309*^9, 
  3.885882872697613*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"89bceaed-3525-43de-b9f5-ecc9567565cc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"V11", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CurlyRho]1", " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]1", "/", "2"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V1", ",", 
       RowBox[{"S1", "[", "mu", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[CurlyRho]1"}], " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]1", "/", "2"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V1", ",", 
       RowBox[{"S1", "[", 
        RowBox[{"-", "mu"}], "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V12", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CurlyRho]2", " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]2", "/", "4"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V1", ",", 
       RowBox[{"S2", "[", "mu", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[CurlyRho]2"}], " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]2", "/", "4"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V1", ",", 
       RowBox[{"S2", "[", 
        RowBox[{"-", "mu"}], "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V13", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CurlyRho]3", "/", "2"}], " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]3", "/", "12"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V1", ",", 
       RowBox[{"S3", "[", "mu", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[CurlyRho]3"}], "/", "2"}], " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]3", "/", "12"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V1", ",", 
       RowBox[{"S3", "[", 
        RowBox[{"-", "mu"}], "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V14", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CurlyRho]4", "/", "6"}], " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]4", "/", "48"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V1", ",", 
       RowBox[{"S4", "[", "mu", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[CurlyRho]4"}], "/", "6"}], 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]4", "/", "48"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V1", ",", 
       RowBox[{"S4", "[", 
        RowBox[{"-", "mu"}], "]"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8858831406992607`*^9, 3.8858833132106123`*^9}, {
  3.885883447119092*^9, 3.885883464447167*^9}, {3.8860401558263063`*^9, 
  3.886040174875525*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"17d40d28-c466-4874-8767-32a92a23abbb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V1f1", "=", 
  RowBox[{
   RowBox[{"myFRintegrate", "[", "V11", "]"}], "//", 
   "myFRbreakdown"}]}]], "Input",
 CellChangeTimes->{{3.857633239088581*^9, 3.857633259539092*^9}, {
   3.8576333263572083`*^9, 3.85763340748001*^9}, {3.885874818108871*^9, 
   3.88587481842402*^9}, {3.885874870838625*^9, 3.8858748775895844`*^9}, {
   3.885875119547117*^9, 3.885875128446453*^9}, {3.8858759967580013`*^9, 
   3.8858760015419703`*^9}, 3.885882975795*^9, {3.885883327363782*^9, 
   3.885883330243636*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"09af0eb2-8574-4176-b05e-1702a65b2586"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "g0"}], " ", "r", " ", "\[DoubleStruckCapitalI]", " ", 
   "\[Lambda]1", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"T", "[", "a", "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "g0", " ", "\[CurlyRho]1", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"T", "[", "a", "]"}], " ", 
   RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8576332614212713`*^9, {3.85763333583294*^9, 3.857633408429615*^9}, 
   3.858738905439049*^9, 3.860560666001555*^9, 3.8610736855627403`*^9, 
   3.861455908547309*^9, 3.8730229279461203`*^9, {3.885874871573105*^9, 
   3.885874879063549*^9}, 3.885875130657722*^9, 3.8858760027003117`*^9, 
   3.88587614160408*^9, 3.885876744381648*^9, 3.8858771104993553`*^9, 
   3.885882973462982*^9, 3.885883014314026*^9, {3.885883332546075*^9, 
   3.88588333582996*^9}, 3.885883477121266*^9, 3.885883967989732*^9, 
   3.885957498684477*^9, 3.8859651568788767`*^9, 3.886005445299477*^9, 
   3.886040644504118*^9, 3.886040911213402*^9, 3.886041042009095*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"ff68b0a9-7cfd-42b4-a212-2e3ea683aaec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V1f2", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myFRintegrate", "[", "V12", "]"}], "//", "myFRbreakdown"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g0", " ", "r", " ", "\[Lambda]2"}], " ", ",", 
      RowBox[{"g0", " ", "\[CurlyRho]2"}]}], " ", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8858833536996307`*^9, 3.885883355859371*^9}, {
   3.885883393539001*^9, 3.8858834121222563`*^9}, {3.8859575903589287`*^9, 
   3.885957591840187*^9}, 3.885957712960903*^9, {3.886040278951098*^9, 
   3.8860403105186253`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"a821426f-51c2-4227-a6a1-39c47b6dce03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g0", " ", "r", " ", "\[Lambda]2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[DoubleStruckCapitalI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"1", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[DoubleStruckCapitalI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "1"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[DoubleStruckCapitalI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"2", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[DoubleStruckCapitalI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "2"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[DoubleStruckCapitalI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"3", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "3", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[DoubleStruckCapitalI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "3"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "3", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[DoubleStruckCapitalI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"4", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "4", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[DoubleStruckCapitalI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "4"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "4", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[DoubleStruckCapitalI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"1", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[DoubleStruckCapitalI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "1"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[DoubleStruckCapitalI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"2", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[DoubleStruckCapitalI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "2"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[DoubleStruckCapitalI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"3", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "3", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[DoubleStruckCapitalI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "3"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "3", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[DoubleStruckCapitalI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"4", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "4", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[DoubleStruckCapitalI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "4"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "4", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}]}]}], ")"}]}], "+", 
  RowBox[{"g0", " ", "\[CurlyRho]2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "1"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "1", "]"}]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "1"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"q", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "1", "]"}]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "2"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"p", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "2", "]"}]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "2"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"q", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "2", "]"}]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "3"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"p", "[", "3", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "3", "]"}]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "3"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"q", "[", "3", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "3", "]"}]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "4"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"p", "[", "4", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "4", "]"}]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "4"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"q", "[", "4", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "4", "]"}]}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"1", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"2", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"3", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "3", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"4", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "4", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"1", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"2", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"3", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "3", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"4", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "4", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", "a", "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.885883356778151*^9, 3.885883413364848*^9, 3.8858834778775187`*^9, 
   3.885883970880234*^9, 3.885957501481238*^9, 3.885957594108679*^9, 
   3.885957713684181*^9, 3.885965157290984*^9, 3.8860056265444937`*^9, {
   3.886040283675187*^9, 3.8860403113389072`*^9}, 3.886040648729847*^9, 
   3.886040911570258*^9, 3.886041042239444*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"6729b44b-bd37-42b4-9d5c-f417515bd2a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V1f3", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myFRintegrate", "[", "V13", "]"}], "//", "myFRbreakdown"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g0", " ", "r", " ", "\[Lambda]3"}], " ", ",", 
      RowBox[{"g0", " ", "\[CurlyRho]3"}]}], " ", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.885883370721291*^9, 3.885883374287364*^9}, {
  3.885883420724017*^9, 3.885883427827499*^9}, {3.8860403332349167`*^9, 
  3.88604034297621*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"40d63cc2-a518-47f5-a678-1dda6e4a047b"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"g0", " ", "r", " ", "\[Lambda]3", " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{
               RowBox[{"-", 
                 FractionBox["1", "9"]}], " ", "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 RowBox[{"mu", "\[NotEqual]", "1", "\[NotEqual]", "mu"}], 
                 "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               RowBox[{"T", "[", "a", "]"}]}], "-", 
             RowBox[{
               FractionBox["1", "9"], " ", "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 RowBox[{"mu", "\[NotEqual]", "2", "\[NotEqual]", "mu"}], 
                 "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"p", "[", "2", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               RowBox[{"T", "[", "a", "]"}]}], "-", 
             RowBox[{
               FractionBox["1", "9"], " ", "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 RowBox[{"mu", "\[NotEqual]", "3", "\[NotEqual]", "mu"}], 
                 "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"p", "[", "3", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               RowBox[{"T", "[", "a", "]"}]}], "-", 
             RowBox[{
               FractionBox["1", "9"], " ", "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 RowBox[{"mu", "\[NotEqual]", "4", "\[NotEqual]", "mu"}], 
                 "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"p", "[", "4", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               RowBox[{"T", "[", "a", "]"}]}], "+", 
             RowBox[{
               FractionBox["1", "9"], " ", "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 RowBox[{"mu", "\[NotEqual]", "1", "\[NotEqual]", "mu"}], 
                 "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"q", "[", "1", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               RowBox[{"T", "[", "a", "]"}]}], "+", 
             TemplateBox[{"371"}, "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{
               FractionBox["2", "9"], " ", "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 RowBox[{"mu", "\[NotEqual]", "1", "\[NotEqual]", "mu"}], 
                 "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"q", "[", "1", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"3", " ", 
                    RowBox[{"q", "[", "mu", "]"}]}], "2"]}], "]"}], " ", 
               RowBox[{"T", "[", "a", "]"}]}], "+", 
             RowBox[{
               FractionBox["2", "9"], " ", "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 RowBox[{"mu", "\[NotEqual]", "2", "\[NotEqual]", "mu"}], 
                 "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"q", "[", "2", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"3", " ", 
                    RowBox[{"q", "[", "mu", "]"}]}], "2"]}], "]"}], " ", 
               RowBox[{"T", "[", "a", "]"}]}], "+", 
             RowBox[{
               FractionBox["2", "9"], " ", "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 RowBox[{"mu", "\[NotEqual]", "3", "\[NotEqual]", "mu"}], 
                 "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"q", "[", "3", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"3", " ", 
                    RowBox[{"q", "[", "mu", "]"}]}], "2"]}], "]"}], " ", 
               RowBox[{"T", "[", "a", "]"}]}], "+", 
             RowBox[{
               FractionBox["2", "9"], " ", "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 RowBox[{"mu", "\[NotEqual]", "4", "\[NotEqual]", "mu"}], 
                 "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"q", "[", "4", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"3", " ", 
                    RowBox[{"q", "[", "mu", "]"}]}], "2"]}], "]"}], " ", 
               RowBox[{"T", "[", "a", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"g0", " ", "\[CurlyRho]3", " ", 
         RowBox[{"(", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}]}], 
     Short[#, 5]& ], "line" -> 21, "sessionID" -> 34532328273974147426, 
   "byteCount" -> 428928, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.8858833791891813`*^9, 3.88588343127148*^9, 
  3.885883480124641*^9, 3.885884039912994*^9, 3.88595782623417*^9, 
  3.8859651602808743`*^9, 3.8860056301503677`*^9, 3.886040364081751*^9, 
  3.886040652232236*^9, 3.886040913483527*^9, 3.886041044187978*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"a59aeb48-c8c1-432e-b9e2-0800bc6a86d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V1f4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myFRintegrate", "[", "V14", "]"}], "//", "myFRbreakdown"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g0", " ", "r", " ", "\[Lambda]4"}], " ", ",", 
         RowBox[{"g0", " ", "\[CurlyRho]4"}]}], " ", "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Boole", "[", 
       RowBox[{"a_", "!=", "a_", "!=", "mu"}], "]"}], "->", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"Boole", "[", 
      RowBox[{"a_", "!=", "mu", "!=", "a_"}], "]"}], "->", "0"}]}], "/.", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{"mu", "!=", "a_", "!=", "a_"}], "]"}], "->", "0"}]}]}]], "Input",\

 CellChangeTimes->{{3.885883506478841*^9, 3.885883512148058*^9}, {
  3.885958172891308*^9, 3.885958228305545*^9}, {3.8860403700790787`*^9, 
  3.886040374443882*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"06cb09da-d80f-4a9e-b683-c3fa5c7f3275"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"g0", " ", "r", " ", "\[Lambda]4", " ", 
         RowBox[{"(", 
           RowBox[{
             TemplateBox[{"3195"}, "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{
               FractionBox["1", "12"], " ", "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 
                 RowBox[{
                  "mu", "\[NotEqual]", "4", "\[NotEqual]", "2", "\[NotEqual]",
                    "mu"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"q", "[", "2", "]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"q", "[", "4", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"3", " ", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], "2"]}], 
                 "]"}], " ", 
               RowBox[{"T", "[", "a", "]"}]}], "+", 
             RowBox[{
               FractionBox["1", "12"], " ", "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 
                 RowBox[{
                  "mu", "\[NotEqual]", "3", "\[NotEqual]", "4", "\[NotEqual]",
                    "mu"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"q", "[", "3", "]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"q", "[", "4", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"3", " ", 
                    RowBox[{"q", "[", "mu", "]"}]}], "2"]}], "]"}], " ", 
               RowBox[{"T", "[", "a", "]"}]}], "+", 
             RowBox[{
               FractionBox["1", "12"], " ", "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 
                 RowBox[{
                  "mu", "\[NotEqual]", "4", "\[NotEqual]", "3", "\[NotEqual]",
                    "mu"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"q", "[", "3", "]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"q", "[", "4", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"3", " ", 
                    RowBox[{"q", "[", "mu", "]"}]}], "2"]}], "]"}], " ", 
               RowBox[{"T", "[", "a", "]"}]}], "+", 
             RowBox[{
               FractionBox["1", "12"], " ", "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 
                 RowBox[{
                  "mu", "\[NotEqual]", "4", "\[NotEqual]", "4", "\[NotEqual]",
                    "mu"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                  RowBox[{"q", "[", "4", "]"}], "]"}], "2"], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"3", " ", 
                    RowBox[{"q", "[", "mu", "]"}]}], "2"]}], "]"}], " ", 
               RowBox[{"T", "[", "a", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"g0", " ", "\[CurlyRho]4", " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{
               FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
               RowBox[{"Boole", "[", 
                 
                 RowBox[{
                  "1", "\[NotEqual]", "mu", "\[NotEqual]", "1", "\[NotEqual]",
                    "1"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                  RowBox[{"p", "[", "1", "]"}], "]"}], "2"], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               RowBox[{"T", "[", "a", "]"}], " ", 
               RowBox[{"\[DoubledGamma]", "[", "1", "]"}]}], "+", 
             RowBox[{
               FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
               RowBox[{"Boole", "[", 
                 
                 RowBox[{
                  "mu", "\[NotEqual]", "1", "\[NotEqual]", "1", "\[NotEqual]",
                    "1"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                  RowBox[{"p", "[", "1", "]"}], "]"}], "2"], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               RowBox[{"T", "[", "a", "]"}], " ", 
               RowBox[{"\[DoubledGamma]", "[", "1", "]"}]}], "+", 
             TemplateBox[{"2181"}, "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{
               FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
               RowBox[{"Boole", "[", 
                 
                 RowBox[{
                  "mu", "\[NotEqual]", "4", "\[NotEqual]", "4", "\[NotEqual]",
                    "mu"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                  RowBox[{"q", "[", "4", "]"}], "]"}], "2"], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"3", " ", 
                    RowBox[{"q", "[", "mu", "]"}]}], "2"]}], "]"}], " ", 
               RowBox[{"T", "[", "a", "]"}], " ", 
               RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}], ")"}]}]}], 
     Short[#, 5]& ], "line" -> 22, "sessionID" -> 34532328273974147426, 
   "byteCount" -> 4253440, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.885883536916719*^9, 3.8858841333241673`*^9, 
  3.8859579045707827`*^9, 3.885958259528737*^9, 3.885965188634336*^9, 
  3.886040401029378*^9, 3.886040681163043*^9, 3.886040945171856*^9, 
  3.886041070804978*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"8fddb245-f563-492b-9fe7-a96f6fe33dc5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"V1f", "=", 
   RowBox[{"V1f1", "+", "V1f2", "+", "V1f3", "+", "V1f4"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.885958660443535*^9, 3.885958677966712*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"7b5c3e42-8ee7-4630-81e4-c7cf1a1128a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Preparing", " ", "for", " ", "saving", " ", "and", " ", "loading"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"V1Out", "=", 
    RowBox[{
     RowBox[{"V1f", " ", "/.", " ", 
      RowBox[{
       RowBox[{"T", "[", "a__", "]"}], "\[RuleDelayed]", " ", "1"}]}], "//", 
     "ExpandAll"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.858134281509667*^9, 3.858134288954801*^9}, 
   3.858134385876348*^9, {3.8583106110412283`*^9, 3.858310612199634*^9}, {
   3.8583138241164513`*^9, 3.858313834533753*^9}, {3.858314338251281*^9, 
   3.858314356408675*^9}, {3.858314450529175*^9, 3.858314472376705*^9}, {
   3.858424624784792*^9, 3.8584246255742807`*^9}, {3.858738987988164*^9, 
   3.858739013053665*^9}, {3.858739865431304*^9, 3.8587398839923363`*^9}, {
   3.885874935021761*^9, 3.885874947801256*^9}, {3.885874989641651*^9, 
   3.8858750106570177`*^9}, {3.885875140126577*^9, 3.8858751441065283`*^9}, 
   3.885958695112677*^9, {3.886040186640177*^9, 3.886040192366027*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"792efd0f-66c9-4c0c-b4d3-0affa28ee714"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Saving", " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V1Brillouin", "[", 
     RowBox[{"mu_", ",", "p_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Evaluate", "[", "V1Out", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"DumpSave", "[", 
    RowBox[{"\"\<V1_Brillouin.mx\>\"", ",", "V1Brillouin"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.858314457897429*^9, 3.858314501468816*^9}, {
  3.858424638092111*^9, 3.8584246399930487`*^9}, {3.8587390217058983`*^9, 
  3.858739044419518*^9}, {3.885875014920075*^9, 3.8858750422809467`*^9}, {
  3.885876781879884*^9, 3.885876794051251*^9}, {3.885958702576808*^9, 
  3.885958720660981*^9}, {3.885965127264797*^9, 3.8859651282905273`*^9}, {
  3.886040407434456*^9, 3.886040408217136*^9}, {3.886040997872858*^9, 
  3.886040998356394*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"60ca54b3-80bd-42ea-b330-97b57028d814"],

Cell[BoxData[
 RowBox[{"{", "V1Brillouin", "}"}]], "Output",
 CellChangeTimes->{3.885965191270253*^9, 3.886041072974763*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"6c722992-f437-4821-9f7a-597d3eaedef3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QQGG Vertex", "Subsubsection",
 CellChangeTimes->{{3.853820707065735*^9, 3.853820714872922*^9}, 
   3.85382113270687*^9},ExpressionUUID->"e57178bc-33f8-4deb-996f-\
d65ed66b578e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2", "=", 
   RowBox[{
    RowBox[{"g0", "^", "2"}], " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"SBrillouinFT", ",", 
      RowBox[{"g0", "^", "2"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853817142533887*^9, 3.853817152669023*^9}, {
   3.8538172807087393`*^9, 3.85381728166424*^9}, 3.8538201052812366`*^9, {
   3.853820217052443*^9, 3.853820264763785*^9}, {3.8538208444321547`*^9, 
   3.853820846062055*^9}, {3.853821136531582*^9, 3.8538211632861853`*^9}, {
   3.885875088440905*^9, 3.885875089519278*^9}, {3.8858768074178658`*^9, 
   3.885876832932948*^9}, 3.885958742988748*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"7d3f637f-05d3-4bc2-be9a-b8d7a32e66d3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"V21", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CurlyRho]1", " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]1", "/", "2"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V2", ",", 
       RowBox[{"S1", "[", "mu", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[CurlyRho]1"}], " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]1", "/", "2"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V2", ",", 
       RowBox[{"S1", "[", 
        RowBox[{"-", "mu"}], "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V22", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CurlyRho]2", " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]2", "/", "4"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V2", ",", 
       RowBox[{"S2", "[", "mu", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[CurlyRho]2"}], " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]2", "/", "4"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V2", ",", 
       RowBox[{"S2", "[", 
        RowBox[{"-", "mu"}], "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V23", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CurlyRho]3", "/", "2"}], " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]3", "/", "12"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V2", ",", 
       RowBox[{"S3", "[", "mu", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[CurlyRho]3"}], "/", "2"}], " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]3", "/", "12"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V2", ",", 
       RowBox[{"S3", "[", 
        RowBox[{"-", "mu"}], "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V24", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CurlyRho]4", "/", "6"}], " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]4", "/", "48"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V2", ",", 
       RowBox[{"S4", "[", "mu", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[CurlyRho]4"}], "/", "6"}], 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]4", "/", "48"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V2", ",", 
       RowBox[{"S4", "[", 
        RowBox[{"-", "mu"}], "]"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.885964700542021*^9, 3.88596473268377*^9}, {
  3.8860401977257757`*^9, 3.8860402092790127`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"6c658a88-6593-46b8-a8c3-d20ed4da4bdc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V2f1", "=", 
  RowBox[{
   RowBox[{"myFRintegrate", "[", "V21", "]"}], "//", 
   "myFRbreakdown"}]}]], "Input",
 CellChangeTimes->{{3.885964772543384*^9, 3.885964775738344*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"0e643327-d079-49b4-a41a-fb470f9a9ea2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", " ", 
   "\[Lambda]1", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"T", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["g0", "2"], " ", "\[CurlyRho]1", " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"T", "[", 
    RowBox[{"a", ",", "b"}], "]"}], " ", 
   RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}]], "Output",
 CellChangeTimes->{3.8859647764435587`*^9, 3.8859651916653337`*^9, 
  3.886041073344255*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"029e048c-9086-4dd7-a62f-4014c64f77e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V2f2", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myFRintegrate", "[", "V22", "]"}], "//", "myFRbreakdown"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]2", " ", ",", "\[CurlyRho]2"}], " ", "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.885964790026285*^9, 3.88596479315399*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"4b18275f-d751-40d4-adcf-4d5990269e32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", 
      SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"1", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "1"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"2", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "2"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"3", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "3", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "3"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "3", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"4", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "4", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "4"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "4", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"1", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "1"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"2", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "2"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"3", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "3", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "3"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "3", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"4", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "4", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "4"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "4", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "nu"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
        RowBox[{"p", "[", "nu", "]"}]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k2", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"nu", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
        RowBox[{"p", "[", "nu", "]"}]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k2", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{"\[CurlyRho]2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "2"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "1"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "1", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "2"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "1"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"q", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "1", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "2"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "2"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"p", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "2", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "2"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "2"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"q", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "2", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "2"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "3"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"p", "[", "3", "]"}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "3", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "2"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "3"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"q", "[", "3", "]"}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "3", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "2"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "4"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"p", "[", "4", "]"}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "4", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "2"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "4"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"q", "[", "4", "]"}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "4", "]"}]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "2"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"nu", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k2", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
        RowBox[{"p", "[", "nu", "]"}]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "2"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"1", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "2"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"2", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "2", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "2"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"3", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "3", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "2"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"4", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "4", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "2"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"1", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "1", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "2"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"2", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "2", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "2"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"3", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "3", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "2"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"4", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "4", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "2"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "nu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
        RowBox[{"p", "[", "nu", "]"}]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k2", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "nu", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8859647956348677`*^9, 3.8859651923319893`*^9, 
  3.8860410738914223`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"36289f1f-52a3-4726-933c-18a66c8d377f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V2f3", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myFRintegrate", "[", "V23", "]"}], "//", "myFRbreakdown"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]3", " ", ",", "\[CurlyRho]3"}], " ", "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.885964815544076*^9, 3.8859648234975433`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"b9238103-9bd7-49f5-8443-62d1b0678251"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"\[Lambda]3", " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{
               FractionBox["1", "18"], " ", 
               SuperscriptBox["g0", "2"], " ", "r", " ", 
               "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 RowBox[{"mu", "\[NotEqual]", "1", "\[NotEqual]", "mu"}], 
                 "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               TemplateBox[{
                 RowBox[{"mu", ",", "nu"}]}, "KroneckerDeltaSeq"], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b"}], "]"}]}], "-", 
             RowBox[{
               FractionBox["1", "9"], " ", 
               SuperscriptBox["g0", "2"], " ", "r", " ", 
               "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 RowBox[{"mu", "\[NotEqual]", "1", "\[NotEqual]", "mu"}], 
                 "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{
                   RowBox[{"k2", "[", "1", "]"}], "+", 
                   RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               TemplateBox[{
                 RowBox[{"mu", ",", "nu"}]}, "KroneckerDeltaSeq"], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b"}], "]"}]}], "+", 
             RowBox[{
               FractionBox["1", "18"], " ", 
               SuperscriptBox["g0", "2"], " ", "r", " ", 
               "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 RowBox[{"mu", "\[NotEqual]", "2", "\[NotEqual]", "mu"}], 
                 "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"p", "[", "2", "]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               TemplateBox[{
                 RowBox[{"mu", ",", "nu"}]}, "KroneckerDeltaSeq"], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b"}], "]"}]}], "-", 
             RowBox[{
               FractionBox["1", "9"], " ", 
               SuperscriptBox["g0", "2"], " ", "r", " ", 
               TemplateBox[{"4"}, "OutputSizeLimit`Skeleton"], " ", 
               TemplateBox[{
                 RowBox[{"mu", ",", "nu"}]}, "KroneckerDeltaSeq"], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b"}], "]"}]}], "+", 
             TemplateBox[{"482"}, "OutputSizeLimit`Skeleton"]}], ")"}]}], "+", 
       RowBox[{"\[CurlyRho]3", " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{
               FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["g0", "2"], " ", 
               RowBox[{"Boole", "[", 
                 RowBox[{"1", "\[NotEqual]", "mu", "\[NotEqual]", "1"}], 
                 "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               TemplateBox[{
                 RowBox[{"mu", ",", "nu"}]}, "KroneckerDeltaSeq"], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b"}], "]"}], " ", 
               RowBox[{"\[DoubledGamma]", "[", "1", "]"}]}], "+", 
             RowBox[{
               FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["g0", "2"], " ", 
               RowBox[{"Boole", "[", 
                 RowBox[{"mu", "\[NotEqual]", "1", "\[NotEqual]", "1"}], 
                 "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                 TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "]"}], " ", 
               TemplateBox[{
                 RowBox[{"mu", ",", "nu"}]}, "KroneckerDeltaSeq"], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b"}], "]"}], " ", 
               RowBox[{"\[DoubledGamma]", "[", "1", "]"}]}], "+", 
             TemplateBox[{"359"}, "OutputSizeLimit`Skeleton"], "+", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "-", 
             RowBox[{
               FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["g0", "2"], " ", 
               RowBox[{"Boole", "[", 
                 RowBox[{"nu", "\[NotEqual]", "mu", "\[NotEqual]", "nu"}], 
                 "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
                   RowBox[{"p", "[", "nu", "]"}], "+", 
                   RowBox[{"q", "[", "nu", "]"}]}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"k2", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b"}], "]"}], " ", 
               RowBox[{"\[DoubledGamma]", "[", "nu", "]"}]}]}], ")"}]}]}], 
     Short[#, 5]& ], "line" -> 34, "sessionID" -> 34532328273974147426, 
   "byteCount" -> 766024, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.8859648413392076`*^9, 3.8859652074015408`*^9, 
  3.886041088956152*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"f31c6769-9fa5-49d5-9a35-c702d393dadd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V2f4", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myFRintegrate", "[", "V24", "]"}], "//", "myFRbreakdown"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]4", " ", ",", "\[CurlyRho]4"}], " ", "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.885964829867793*^9, 3.885964838953087*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"7ecd9ae2-be21-4184-8fb3-53527dfd26a0"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"\[Lambda]4", " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{
               FractionBox["1", "36"], " ", 
               SuperscriptBox["g0", "2"], " ", "r", " ", 
               "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 
                 RowBox[{
                  "mu", "\[NotEqual]", "1", "\[NotEqual]", "1", "\[NotEqual]",
                    "mu"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                  RowBox[{"p", "[", "1", "]"}], "]"}], "2"], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               TemplateBox[{
                 RowBox[{"mu", ",", "nu"}]}, "KroneckerDeltaSeq"], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b"}], "]"}]}], "-", 
             RowBox[{
               FractionBox["1", "36"], " ", 
               SuperscriptBox["g0", "2"], " ", "r", " ", 
               "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 
                 RowBox[{
                  "mu", "\[NotEqual]", "1", "\[NotEqual]", "1", "\[NotEqual]",
                    "mu"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{
                   RowBox[{"k2", "[", "1", "]"}], "+", 
                   RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               TemplateBox[{
                 RowBox[{"mu", ",", "nu"}]}, "KroneckerDeltaSeq"], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b"}], "]"}]}], "-", 
             RowBox[{
               FractionBox["1", "36"], " ", 
               SuperscriptBox["g0", "2"], " ", "r", " ", 
               "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 
                 RowBox[{
                  "mu", "\[NotEqual]", "1", "\[NotEqual]", "1", "\[NotEqual]",
                    "mu"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                  RowBox[{
                    RowBox[{"k2", "[", "1", "]"}], "+", 
                    RowBox[{"p", "[", "1", "]"}]}], "]"}], "2"], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               TemplateBox[{
                 RowBox[{"mu", ",", "nu"}]}, "KroneckerDeltaSeq"], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b"}], "]"}]}], "+", 
             RowBox[{
               FractionBox["1", "36"], " ", 
               SuperscriptBox["g0", "2"], " ", 
               TemplateBox[{"6"}, "OutputSizeLimit`Skeleton"], " ", 
               TemplateBox[{
                 RowBox[{"mu", ",", "nu"}]}, "KroneckerDeltaSeq"], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b"}], "]"}]}], "+", 
             TemplateBox[{"5610"}, "OutputSizeLimit`Skeleton"]}], ")"}]}], 
       "+", 
       RowBox[{"\[CurlyRho]4", " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{
               FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["g0", "2"], " ", 
               RowBox[{"Boole", "[", 
                 
                 RowBox[{
                  "1", "\[NotEqual]", "mu", "\[NotEqual]", "1", "\[NotEqual]",
                    "1"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                  RowBox[{"p", "[", "1", "]"}], "]"}], "2"], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               TemplateBox[{
                 RowBox[{"mu", ",", "nu"}]}, "KroneckerDeltaSeq"], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b"}], "]"}], " ", 
               RowBox[{"\[DoubledGamma]", "[", "1", "]"}]}], "+", 
             RowBox[{
               FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["g0", "2"], " ", 
               TemplateBox[{"4"}, "OutputSizeLimit`Skeleton"], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b"}], "]"}], " ", 
               RowBox[{"\[DoubledGamma]", "[", "1", "]"}]}], "+", 
             TemplateBox[{"5182"}, "OutputSizeLimit`Skeleton"]}], ")"}]}]}], 
     Short[#, 5]& ], "line" -> 35, "sessionID" -> 34532328273974147426, 
   "byteCount" -> 11468520, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.885965105338587*^9, 3.885965707351221*^9, 
  3.886041575622913*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"e8bd2451-411f-4583-a688-067e956bdf43"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2f", "=", 
   RowBox[{"V2f1", "+", "V2f2", "+", "V2f3", "+", "V2f4"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.885964853739606*^9, 3.885964876564005*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"3c782940-15a2-4e10-841e-4139dd764f33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Preparing", " ", "for", " ", "saving", " ", "and", " ", "loading"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"V2Out", "=", 
    RowBox[{
     RowBox[{"V2f", "/.", " ", 
      RowBox[{
       RowBox[{"T", "[", "a__", "]"}], "\[RuleDelayed]", " ", "1"}]}], "//", 
     "ExpandAll"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.858740276765362*^9, 3.858740279003728*^9}, {
   3.8858751715912323`*^9, 3.8858751721995573`*^9}, 3.8859648799287357`*^9, {
   3.886040221055099*^9, 3.886040225521431*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"e32844ad-d854-494c-bab8-837ef1564148"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Saving", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V2Brillouin", "[", 
     RowBox[{
     "mu_", ",", "nu_", ",", "p_", ",", "q_", ",", "k1_", ",", "k2_"}], "]"}],
     ":=", 
    RowBox[{"Evaluate", "[", "V2Out", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"DumpSave", "[", 
    RowBox[{"\"\<V2_Brillouin.mx\>\"", ",", "V2Brillouin"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8587403301821127`*^9, 3.858740345347274*^9}, {
  3.885875175810207*^9, 3.885875183729286*^9}, {3.885876893696336*^9, 
  3.885876903021201*^9}, {3.8859648868247337`*^9, 3.885964903159717*^9}, {
  3.885965132779543*^9, 3.8859651338816853`*^9}, {3.885980979095031*^9, 
  3.88598099791394*^9}, {3.8860404177227983`*^9, 3.8860404183306093`*^9}, {
  3.88604100265387*^9, 3.886041003340797*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"6bee3578-2cb6-425a-aff6-98b75f2c10af"],

Cell[BoxData[
 RowBox[{"{", "V2Brillouin", "}"}]], "Output",
 CellChangeTimes->{3.858740347247213*^9, 3.8605606715591793`*^9, 
  3.8610736859280148`*^9, 3.861455909076762*^9, 3.873022930679117*^9, 
  3.885875186322131*^9, 3.885877111779387*^9, 3.885965714344401*^9, 
  3.885981002360899*^9, 3.886041582715543*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"ac639ffe-ffad-4064-8f84-9e1d8ee7ef78"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QQGGG Vertex", "Subsubsection",
 CellChangeTimes->{{3.853820707065735*^9, 3.853820714872922*^9}, 
   3.85382113270687*^9, 
   3.853821648787694*^9},ExpressionUUID->"56fc6a0a-b2e2-4d9f-a91f-\
d5fe6809423c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V3", "=", 
   RowBox[{
    RowBox[{"g0", "^", "3"}], " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"SBrillouinFT", ",", 
      RowBox[{"g0", "^", "3"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853817142533887*^9, 3.853817152669023*^9}, {
   3.8538172807087393`*^9, 3.85381728166424*^9}, 3.8538201052812366`*^9, {
   3.853820217052443*^9, 3.853820264763785*^9}, {3.8538208444321547`*^9, 
   3.853820846062055*^9}, {3.853821136531582*^9, 3.8538211632861853`*^9}, {
   3.8538216515332747`*^9, 3.853821656145543*^9}, {3.885876910525333*^9, 
   3.8858769112453136`*^9}, {3.885964909505088*^9, 3.8859649101125298`*^9}, {
   3.8859671029422283`*^9, 3.885967104324092*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"b0445850-5e0c-4a5c-9d3b-eecc98b0a916"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"V31", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CurlyRho]1", " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]1", "/", "2"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V3", ",", 
       RowBox[{"S1", "[", "mu", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[CurlyRho]1"}], " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]1", "/", "2"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V3", ",", 
       RowBox[{"S1", "[", 
        RowBox[{"-", "mu"}], "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V32", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CurlyRho]2", " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]2", "/", "4"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V3", ",", 
       RowBox[{"S2", "[", "mu", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[CurlyRho]2"}], " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]2", "/", "4"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V3", ",", 
       RowBox[{"S2", "[", 
        RowBox[{"-", "mu"}], "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V33", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CurlyRho]3", "/", "2"}], " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]3", "/", "12"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V3", ",", 
       RowBox[{"S3", "[", "mu", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[CurlyRho]3"}], "/", "2"}], " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]3", "/", "12"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V3", ",", 
       RowBox[{"S3", "[", 
        RowBox[{"-", "mu"}], "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V34", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CurlyRho]4", "/", "6"}], " ", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]4", "/", "48"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V3", ",", 
       RowBox[{"S4", "[", "mu", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[CurlyRho]4"}], "/", "6"}], 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
       RowBox[{"r", " ", "\[DoubleStruckCapitalI]", " ", 
        RowBox[{"\[Lambda]4", "/", "48"}]}]}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V3", ",", 
       RowBox[{"S4", "[", 
        RowBox[{"-", "mu"}], "]"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.885964700542021*^9, 3.88596473268377*^9}, {
  3.885964940342868*^9, 3.8859649541582117`*^9}, {3.886040230272457*^9, 
  3.886040239373481*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"af3b600d-817c-4420-aa54-643347254fe5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3f1", "=", 
  RowBox[{
   RowBox[{"myFRintegrate", "[", "V31", "]"}], "//", 
   "myFRbreakdown"}]}]], "Input",
 CellChangeTimes->{{3.885964772543384*^9, 3.885964775738344*^9}, {
  3.8859649715167*^9, 3.885964973553137*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"a3d081b9-bb47-4a67-a6ed-5a8beb0c6630"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", " ", 
   "\[Lambda]1", " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"T", "[", 
    RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["g0", "3"], " ", "\[CurlyRho]1", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"T", "[", 
    RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
   RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}]], "Output",
 CellChangeTimes->{3.8859647764435587`*^9, 3.8859657145369453`*^9, 
  3.885967128807755*^9, 3.886041583635347*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"2f88f1be-576a-4d5f-9281-d32316a61b74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3f2", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myFRintegrate", "[", "V32", "]"}], "//", "myFRbreakdown"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]2", " ", ",", "\[CurlyRho]2"}], " ", "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.885964790026285*^9, 3.88596479315399*^9}, {
  3.885964977783511*^9, 3.885964979933869*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"1dbf08f2-13fd-4b56-bb20-4a7d6f5b5950"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "rho"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k3", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k3", "[", "rho", "]"}], "2"], "+", 
        RowBox[{"p", "[", "rho", "]"}]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"rho", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k3", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k3", "[", "rho", "]"}], "2"], "+", 
        RowBox[{"p", "[", "rho", "]"}]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"1", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "1"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"2", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "2", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "2"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "2", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"3", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "3", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "3"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "3", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"4", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "4", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "4"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "4", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"1", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "1", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "1"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "1", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"2", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "2", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "2"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "2", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"3", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "3", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "3"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "3", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"4", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "4", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "4"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "4", "]"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "nu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"k3", "[", "nu", "]"}], "2"], "+", 
        RowBox[{"p", "[", "nu", "]"}]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"nu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k2", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"k3", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", 
      " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"nu", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"k3", "[", "nu", "]"}], "2"], "+", 
        RowBox[{"p", "[", "nu", "]"}]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"nu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k2", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"k3", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{"\[CurlyRho]2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "1"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "1", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "1"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"q", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "1", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "2"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"p", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "2", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "2"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"q", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "2", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "3"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"p", "[", "3", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "3"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"q", "[", "3", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "4"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"p", "[", "4", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "4", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "4"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"q", "[", "4", "]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "4", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"1", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"2", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"3", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "3", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"4", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p", "[", "4", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"1", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"2", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"3", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "3", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"4", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", "[", "4", "]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"nu", "\[NotEqual]", "mu"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"k3", "[", "nu", "]"}], "2"], "+", 
        RowBox[{"p", "[", "nu", "]"}]}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k2", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"k3", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"nu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"rho", "\[NotEqual]", "mu"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k3", "[", "rho", "]"}], "2"], "+", 
        RowBox[{"p", "[", "rho", "]"}]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k3", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "nu"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"nu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"k3", "[", "nu", "]"}], "2"], "+", 
        RowBox[{"p", "[", "nu", "]"}]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k2", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"k3", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "nu", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g0", "3"], " ", 
      RowBox[{"Boole", "[", 
       RowBox[{"mu", "\[NotEqual]", "rho"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k3", "[", "rho", "]"}], "2"], "+", 
        RowBox[{"p", "[", "rho", "]"}]}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k3", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
        FractionBox[
         RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[DoubledGamma]", "[", "rho", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8859647956348677`*^9, 3.885965714708547*^9, 
  3.885967130421821*^9, 3.886041585430436*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"a71b177a-5301-4316-ba91-9f39dcc785a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3f3", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myFRintegrate", "[", "V33", "]"}], "//", "myFRbreakdown"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]3", " ", ",", "\[CurlyRho]3"}], " ", "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.885964815544076*^9, 3.8859648234975433`*^9}, {
  3.885964983501418*^9, 3.885964985886146*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"323c8645-1a81-4d3c-a31e-669f01c29b09"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"\[Lambda]3", " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{
               FractionBox["1", "9"], " ", 
               SuperscriptBox["g0", "3"], " ", "r", " ", 
               "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 RowBox[{"mu", "\[NotEqual]", "nu", "\[NotEqual]", "mu"}], 
                 "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"k2", "[", "mu", "]"}], "2"], "-", 
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               TemplateBox[{
                 RowBox[{"mu", ",", "rho"}]}, "KroneckerDeltaSeq"], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
                   RowBox[{"k3", "[", "nu", "]"}], "+", 
                   RowBox[{"p", "[", "nu", "]"}]}], "]"}], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "-", 
             RowBox[{
               FractionBox["1", "9"], " ", 
               SuperscriptBox["g0", "3"], " ", "r", " ", 
               "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 RowBox[{"mu", "\[NotEqual]", "nu", "\[NotEqual]", "mu"}], 
                 "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"k2", "[", "mu", "]"}], "2"], "+", 
                   RowBox[{"k3", "[", "mu", "]"}], "+", 
                   FractionBox[
                    RowBox[{"3", " ", 
                    RowBox[{"p", "[", "mu", "]"}]}], "2"], "+", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               TemplateBox[{
                 RowBox[{"mu", ",", "rho"}]}, "KroneckerDeltaSeq"], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
                   RowBox[{"k3", "[", "nu", "]"}], "+", 
                   RowBox[{"p", "[", "nu", "]"}]}], "]"}], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "-", 
             RowBox[{
               FractionBox["1", "18"], " ", 
               SuperscriptBox["g0", "3"], " ", "r", " ", 
               "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 RowBox[{"mu", "\[NotEqual]", "rho", "\[NotEqual]", "mu"}], 
                 "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"k3", "[", "mu", "]"}], "2"], "-", 
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               TemplateBox[{
                 RowBox[{"mu", ",", "nu"}]}, "KroneckerDeltaSeq"], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"k3", "[", "rho", "]"}], "2"], "+", 
                   RowBox[{"p", "[", "rho", "]"}]}], "]"}], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
             TemplateBox[{"502"}, "OutputSizeLimit`Skeleton"]}], ")"}]}], "+", 
       RowBox[{"\[CurlyRho]3", " ", 
         RowBox[{"(", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}]}], 
     Short[#, 5]& ], "line" -> 47, "sessionID" -> 34532328273974147426, 
   "byteCount" -> 1187728, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.8859648413392076`*^9, 3.88596571480877*^9, 
  3.885967235292284*^9, 3.8860416790627117`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"48c3c795-3931-4ee9-bf4f-810620e95f31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3f4", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myFRintegrate", "[", "V34", "]"}], "//", "myFRbreakdown"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]4", " ", ",", "\[CurlyRho]4"}], " ", "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.885964829867793*^9, 3.885964838953087*^9}, {
  3.885964992401116*^9, 3.885964996200346*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"b2d9df88-cf64-4c8d-8538-6765c926ed03"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"\[Lambda]4", " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{
               RowBox[{"-", 
                 FractionBox["1", "144"]}], " ", 
               SuperscriptBox["g0", "3"], " ", "r", " ", 
               "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 
                 RowBox[{
                  "rho", "\[NotEqual]", "1", "\[NotEqual]", "mu", 
                   "\[NotEqual]", "rho"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"k3", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               TemplateBox[{
                 RowBox[{"mu", ",", "nu"}]}, "KroneckerDeltaSeq"], " ", 
               RowBox[{"Sin", "[", 
                 FractionBox[
                  RowBox[{"k3", "[", "rho", "]"}], "2"], "]"}], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "-", 
             RowBox[{
               FractionBox["1", "144"], " ", 
               SuperscriptBox["g0", "3"], " ", "r", " ", 
               "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 
                 RowBox[{
                  "rho", "\[NotEqual]", "mu", "\[NotEqual]", "1", 
                   "\[NotEqual]", "rho"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{"p", "[", "1", "]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"k3", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               TemplateBox[{
                 RowBox[{"mu", ",", "nu"}]}, "KroneckerDeltaSeq"], " ", 
               RowBox[{"Sin", "[", 
                 FractionBox[
                  RowBox[{"k3", "[", "rho", "]"}], "2"], "]"}], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
             TemplateBox[{"8280"}, "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{
               FractionBox["1", "72"], " ", 
               SuperscriptBox["g0", "3"], " ", "r", " ", 
               "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 
                 RowBox[{
                  "rho", "\[NotEqual]", "mu", "\[NotEqual]", "nu", 
                   "\[NotEqual]", "rho"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
                   RowBox[{"k3", "[", "nu", "]"}], "+", 
                   RowBox[{"p", "[", "nu", "]"}]}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"k2", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"k3", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"k3", "[", "rho", "]"}], "2"], "+", 
                   RowBox[{"p", "[", "rho", "]"}], "+", 
                   RowBox[{"q", "[", "rho", "]"}]}], "]"}], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
             RowBox[{
               FractionBox["1", "72"], " ", 
               SuperscriptBox["g0", "3"], " ", "r", " ", 
               "\[DoubleStruckCapitalI]", " ", 
               RowBox[{"Boole", "[", 
                 
                 RowBox[{
                  "rho", "\[NotEqual]", "nu", "\[NotEqual]", "mu", 
                   "\[NotEqual]", "rho"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
                   RowBox[{"k3", "[", "nu", "]"}], "+", 
                   RowBox[{"p", "[", "nu", "]"}]}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"k2", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"k3", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
                   FractionBox[
                    RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                 RowBox[{
                   FractionBox[
                    RowBox[{"k3", "[", "rho", "]"}], "2"], "+", 
                   RowBox[{"p", "[", "rho", "]"}], "+", 
                   RowBox[{"q", "[", "rho", "]"}]}], "]"}], " ", 
               RowBox[{"T", "[", 
                 RowBox[{"a", ",", "b", ",", "c"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"\[CurlyRho]4", " ", 
         RowBox[{"(", 
           RowBox[{
             TemplateBox[{"10822"}, "OutputSizeLimit`Skeleton"], "+", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}]}]}], 
     Short[#, 5]& ], "line" -> 48, "sessionID" -> 34532328273974147426, 
   "byteCount" -> 22493016, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.885965714861925*^9, 3.8859734957937517`*^9, 
  3.886047146281188*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"886a7c9f-cd15-49f3-ace6-63ac9c25c6f6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"V3f", "=", 
   RowBox[{"V3f1", "+", "V3f2", "+", "V3f3", "+", "V3f4"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.885964853739606*^9, 3.885964876564005*^9}, {
  3.885964999155353*^9, 3.885965004859893*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"94551d10-8fc0-442a-82fa-4ecce3cd2f9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Preparing", " ", "for", " ", "saving", " ", "and", " ", "loading"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"V3Out", "=", 
    RowBox[{
     RowBox[{"V3f", " ", "/.", " ", 
      RowBox[{
       RowBox[{"T", "[", "a__", "]"}], "\[RuleDelayed]", " ", "1"}]}], "//", 
     "ExpandAll"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8587405861509132`*^9, 3.85874058904219*^9}, {
   3.885875224624549*^9, 3.885875225143044*^9}, 3.885965010758019*^9, {
   3.886040249170766*^9, 3.886040250834548*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"fad65d45-f9c6-46e8-bc29-1e8771081176"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Saving", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V3Brillouin", "[", 
     RowBox[{
     "mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_", ",", "k1_", ",", 
      "k2_", ",", "k3_"}], "]"}], ":=", 
    RowBox[{"Evaluate", "[", "V3Out", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"DumpSave", "[", 
    RowBox[{"\"\<V3_Brillouin.mx\>\"", ",", "V3Brillouin"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8587406241886377`*^9, 3.858740643797551*^9}, {
  3.885875230531427*^9, 3.8858752353570547`*^9}, {3.8858770701452093`*^9, 
  3.885877079932065*^9}, {3.885965023966589*^9, 3.885965037532346*^9}, {
  3.8859810182120447`*^9, 3.8859810227668123`*^9}, {3.886040421930687*^9, 
  3.886040422594993*^9}, {3.88604100659122*^9, 3.886041007086905*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"cb77b25d-e480-4c7e-a59e-14ea8c398a7b"],

Cell[BoxData[
 RowBox[{"{", "V3Brillouin", "}"}]], "Output",
 CellChangeTimes->{3.8587406494693213`*^9, 3.860560676411084*^9, 
  3.8610736861524878`*^9, 3.861455909331965*^9, 3.8730229317499037`*^9, 
  3.885875236541925*^9, 3.8858770822421417`*^9, 3.885877115563216*^9, 
  3.885965715133391*^9, 3.885973515580464*^9, 3.885981026373164*^9, 
  3.886047171444241*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"3cd05951-1d86-47dc-ad29-1c8d6d6d0223"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1339, 911},
WindowMargins->{{Automatic, 396}, {Automatic, 104}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4be9065b-3690-452e-a8ae-db70f4601626"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 311, 5, 98, "Title",ExpressionUUID->"f548cac1-a13b-4013-bcc3-d6b231d988ed"],
Cell[894, 29, 747, 13, 81, "Text",ExpressionUUID->"d812e99f-9da8-4ffe-830d-32ba1872fbf7"],
Cell[1644, 44, 321, 6, 30, "Input",ExpressionUUID->"d9e667c2-f5e3-49c4-a7ec-a518f095b225"],
Cell[1968, 52, 388, 7, 52, "Input",ExpressionUUID->"74717ccc-00b5-429f-929e-d2fd152b187f"],
Cell[CellGroupData[{
Cell[2381, 63, 306, 5, 67, "Section",ExpressionUUID->"8024315a-9d5c-454d-8383-585fb7f2a56e"],
Cell[2690, 70, 2023, 53, 73, "Input",ExpressionUUID->"b7622e36-c34e-4bd1-8e1d-5f209543f202"],
Cell[4716, 125, 5221, 127, 388, "Input",ExpressionUUID->"0a0b23f7-b25c-4f84-aa57-6940bf7f67ea"],
Cell[9940, 254, 6959, 193, 283, "Input",ExpressionUUID->"9ebaddc9-e8f2-48f3-b7fc-0fc71db7d1f2"],
Cell[16902, 449, 937, 18, 52, "Input",ExpressionUUID->"875202b6-ffda-41cd-9f82-1b0390fb4385"],
Cell[CellGroupData[{
Cell[17864, 471, 710, 15, 52, "Input",ExpressionUUID->"ce2b2e6b-bb52-4020-8b7d-57007c498519"],
Cell[18577, 488, 2645, 55, 111, "Output",ExpressionUUID->"2a06e41f-e5ae-4ccb-8830-6bed8c053b42"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21271, 549, 153, 3, 67, "Section",ExpressionUUID->"30b3c0cf-9ea2-44c3-a92b-9e26d1b4f1d9"],
Cell[CellGroupData[{
Cell[21449, 556, 161, 3, 45, "Subsubsection",ExpressionUUID->"91ba2174-eea8-45fb-af79-0bcbec76fdad"],
Cell[21613, 561, 414, 9, 30, "Input",ExpressionUUID->"89bceaed-3525-43de-b9f5-ecc9567565cc"],
Cell[22030, 572, 3848, 111, 94, "Input",ExpressionUUID->"17d40d28-c466-4874-8767-32a92a23abbb"],
Cell[CellGroupData[{
Cell[25903, 687, 601, 11, 30, "Input",ExpressionUUID->"09af0eb2-8574-4176-b05e-1702a65b2586"],
Cell[26507, 700, 1450, 31, 48, "Output",ExpressionUUID->"ff68b0a9-7cfd-42b4-a212-2e3ea683aaec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27994, 736, 665, 14, 30, "Input",ExpressionUUID->"a821426f-51c2-4227-a6a1-39c47b6dce03"],
Cell[28662, 752, 16527, 431, 558, "Output",ExpressionUUID->"6729b44b-bd37-42b4-9d5c-f417515bd2a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45226, 1188, 584, 13, 30, "Input",ExpressionUUID->"40d63cc2-a518-47f5-a678-1dda6e4a047b"],
Cell[45813, 1203, 7060, 149, 175, "Output",ExpressionUUID->"a59aeb48-c8c1-432e-b9e2-0800bc6a86d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52910, 1357, 1003, 27, 30, "Input",ExpressionUUID->"06cb09da-d80f-4a9e-b683-c3fa5c7f3275"],
Cell[53916, 1386, 7003, 154, 179, "Output",ExpressionUUID->"8fddb245-f563-492b-9fe7-a96f6fe33dc5"]
}, Open  ]],
Cell[60934, 1543, 272, 6, 30, "Input",ExpressionUUID->"7b5c3e42-8ee7-4630-81e4-c7cf1a1128a3"],
Cell[61209, 1551, 1131, 22, 52, "Input",ExpressionUUID->"792efd0f-66c9-4c0c-b4d3-0affa28ee714"],
Cell[CellGroupData[{
Cell[62365, 1577, 936, 18, 73, "Input",ExpressionUUID->"60ca54b3-80bd-42ea-b330-97b57028d814"],
Cell[63304, 1597, 203, 3, 34, "Output",ExpressionUUID->"6c722992-f437-4821-9f7a-597d3eaedef3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63556, 1606, 184, 3, 45, "Subsubsection",ExpressionUUID->"e57178bc-33f8-4deb-996f-d65ed66b578e"],
Cell[63743, 1611, 717, 14, 30, "Input",ExpressionUUID->"7d3f637f-05d3-4bc2-be9a-b8d7a32e66d3"],
Cell[64463, 1627, 3796, 110, 94, "Input",ExpressionUUID->"6c658a88-6593-46b8-a8c3-d20ed4da4bdc"],
Cell[CellGroupData[{
Cell[68284, 1741, 280, 6, 30, "Input",ExpressionUUID->"0e643327-d079-49b4-a41a-fb470f9a9ea2"],
Cell[68567, 1749, 1166, 34, 49, "Output",ExpressionUUID->"029e048c-9086-4dd7-a62f-4014c64f77e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69770, 1788, 422, 10, 30, "Input",ExpressionUUID->"4b18275f-d751-40d4-adcf-4d5990269e32"],
Cell[70195, 1800, 24365, 685, 730, "Output",ExpressionUUID->"36289f1f-52a3-4726-933c-18a66c8d377f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94597, 2490, 425, 10, 30, "Input",ExpressionUUID->"b9238103-9bd7-49f5-8443-62d1b0678251"],
Cell[95025, 2502, 6856, 146, 177, "Output",ExpressionUUID->"f31c6769-9fa5-49d5-9a35-c702d393dadd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101918, 2653, 423, 10, 30, "Input",ExpressionUUID->"7ecd9ae2-be21-4184-8fb3-53527dfd26a0"],
Cell[102344, 2665, 5868, 130, 149, "Output",ExpressionUUID->"e8bd2451-411f-4583-a688-067e956bdf43"]
}, Open  ]],
Cell[108227, 2798, 272, 6, 30, "Input",ExpressionUUID->"3c782940-15a2-4e10-841e-4139dd764f33"],
Cell[108502, 2806, 660, 16, 52, "Input",ExpressionUUID->"e32844ad-d854-494c-bab8-837ef1564148"],
Cell[CellGroupData[{
Cell[109187, 2826, 929, 19, 73, "Input",ExpressionUUID->"6bee3578-2cb6-425a-aff6-98b75f2c10af"],
Cell[110119, 2847, 392, 6, 34, "Output",ExpressionUUID->"ac639ffe-ffad-4064-8f84-9e1d8ee7ef78"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[110560, 2859, 211, 4, 45, "Subsubsection",ExpressionUUID->"56fc6a0a-b2e2-4d9f-a91f-d5fe6809423c"],
Cell[110774, 2865, 797, 15, 30, "Input",ExpressionUUID->"b0445850-5e0c-4a5c-9d3b-eecc98b0a916"],
Cell[111574, 2882, 3843, 111, 94, "Input",ExpressionUUID->"af3b600d-817c-4420-aa54-643347254fe5"],
Cell[CellGroupData[{
Cell[115442, 2997, 327, 7, 30, "Input",ExpressionUUID->"a3d081b9-bb47-4a67-a6ed-5a8beb0c6630"],
Cell[115772, 3006, 1386, 40, 50, "Output",ExpressionUUID->"2f88f1be-576a-4d5f-9281-d32316a61b74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117195, 3051, 471, 11, 30, "Input",ExpressionUUID->"1dbf08f2-13fd-4b56-bb20-4a7d6f5b5950"],
Cell[117669, 3064, 32562, 919, 1017, "Output",ExpressionUUID->"a71b177a-5301-4316-ba91-9f39dcc785a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150268, 3988, 474, 11, 30, "Input",ExpressionUUID->"323c8645-1a81-4d3c-a31e-669f01c29b09"],
Cell[150745, 4001, 4327, 92, 147, "Output",ExpressionUUID->"48c3c795-3931-4ee9-bf4f-810620e95f31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155109, 4098, 472, 11, 30, "Input",ExpressionUUID->"b2d9df88-cf64-4c8d-8538-6765c926ed03"],
Cell[155584, 4111, 6251, 137, 175, "Output",ExpressionUUID->"886a7c9f-cd15-49f3-ace6-63ac9c25c6f6"]
}, Open  ]],
Cell[161850, 4251, 321, 7, 30, "Input",ExpressionUUID->"94551d10-8fc0-442a-82fa-4ecce3cd2f9d"],
Cell[162174, 4260, 660, 16, 52, "Input",ExpressionUUID->"fad65d45-f9c6-46e8-bc29-1e8771081176"],
Cell[CellGroupData[{
Cell[162859, 4280, 908, 18, 73, "Input",ExpressionUUID->"cb77b25d-e480-4c7e-a59e-14ea8c398a7b"],
Cell[163770, 4300, 443, 7, 34, "Output",ExpressionUUID->"3cd05951-1d86-47dc-ad29-1c8d6d6d0223"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc_mathematica/feynman_rules_clover.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     78103,       2133]
NotebookOptionsPosition[     73811,       2050]
NotebookOutlinePosition[     74259,       2068]
CellTagsIndexPosition[     74216,       2065]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Feynman Rules Clover", "Title",
 CellChangeTimes->{{3.8856418144668617`*^9, 3.885641818917082*^9}, {
  3.885870740519577*^9, 3.885870741768258*^9}, {3.88587529994379*^9, 
  3.885875303566391*^9}},ExpressionUUID->"f548cac1-a13b-4013-bcc3-\
d6b231d988ed"],

Cell["\<\
(Written by Maximilian Ammer, 2023)
This notebook generates the fermionic Feynman rules for the qqg-, qqgg-, and \
qqggg-vertices in lattice perturbation theory for the clover term.
The resulting functions are saved to files, which can be loaded by other \
notebooks for further calculations.\
\>", "Text",
 CellChangeTimes->{{3.885641888882249*^9, 3.8856419982464314`*^9}, {
  3.885642041177598*^9, 3.88564205638778*^9}, {3.885800448666504*^9, 
  3.885800481646183*^9}, {3.885800775417329*^9, 3.885800844302744*^9}, {
  3.88587075232145*^9, 3.8858707813691673`*^9}, {3.8858753095289097`*^9, 
  3.885875310767809*^9}},ExpressionUUID->"d812e99f-9da8-4ffe-830d-\
32ba1872fbf7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\<~path~\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.885871144408474*^9, 3.8858711529674807`*^9}, 
   3.885999877482355*^9},ExpressionUUID->"d9e667c2-f5e3-49c4-a7ec-\
a518f095b225"],

Cell[BoxData[{
 RowBox[{"Get", "[", "\"\<myLPT.m\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "p", ",", "q", ",", "k", ",", "\[DoubleStruckCapitalI]", ",", 
   "\[DoubledGamma]", ",", "\[Sigma]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.885873219149599*^9, 3.885873255258662*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"74717ccc-00b5-429f-929e-d2fd152b187f"],

Cell[CellGroupData[{

Cell["Clover term", "Section",
 CellChangeTimes->{{3.853821878686184*^9, 3.853821885368389*^9}, {
  3.8858715475255003`*^9, 3.885871548380842*^9}, {3.885876407403371*^9, 
  3.88587640889872*^9}},ExpressionUUID->"8024315a-9d5c-454d-8383-\
585fb7f2a56e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Plaquette", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"mu_", ",", "nu_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"1", ",", "mu", ",", "x"}], "]"}], 
    RowBox[{"U", "[", 
     RowBox[{"2", ",", "nu", ",", 
      RowBox[{"x", "+", 
       RowBox[{"e", "[", "mu", "]"}]}]}], "]"}], 
    RowBox[{"U", "[", 
     RowBox[{"3", ",", 
      RowBox[{"-", "mu"}], ",", " ", 
      RowBox[{"x", "+", 
       RowBox[{"e", "[", "mu", "]"}], "+", 
       RowBox[{"e", "[", "nu", "]"}]}]}], "]"}], 
    RowBox[{"U", "[", 
     RowBox[{"4", ",", 
      RowBox[{"-", "nu"}], ",", 
      RowBox[{"x", "+", 
       RowBox[{"e", "[", "nu", "]"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.853822229324184*^9, 3.8538222629611807`*^9}, {
  3.853822314330402*^9, 3.853822367869486*^9}, {3.8538361190241823`*^9, 
  3.85383614809372*^9}, {3.885876430916274*^9, 3.8858764781449842`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"513fd6e2-c613-4f77-91ee-50dfd83d0118"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Clover", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"mu_", ",", "nu_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"mu", ",", "nu"}], "]"}], "+", 
    RowBox[{"P", "[", 
     RowBox[{"nu", ",", 
      RowBox[{"-", "mu"}]}], "]"}], "+", 
    RowBox[{"P", "[", 
     RowBox[{
      RowBox[{"-", "mu"}], ",", 
      RowBox[{"-", "nu"}]}], "]"}], "+", 
    RowBox[{"P", "[", 
     RowBox[{
      RowBox[{"-", "nu"}], ",", "mu"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8538223873677187`*^9, 3.853822443291407*^9}, {
  3.8539889175411787`*^9, 3.853988920115548*^9}, {3.8539925562698803`*^9, 
  3.853992558551775*^9}, {3.885876498754842*^9, 3.8858765046952677`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"9cf72095-76cf-4d71-a36b-b0800787e92d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Clover", " ", "field", " ", "strength"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"mu_", ",", "nu_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "I"}], "/", "8"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"mu", ",", "nu"}], "]"}], "-", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"nu", ",", "mu"}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.853822450841712*^9, 3.8538225217277327`*^9}, {
   3.853829204343631*^9, 3.85382920467992*^9}, {3.853906389472172*^9, 
   3.8539063897966747`*^9}, {3.853921327809807*^9, 3.853921336289558*^9}, {
   3.853921533372692*^9, 3.8539215410100393`*^9}, {3.853988912006571*^9, 
   3.853988915188015*^9}, {3.853992563750369*^9, 3.853992568046826*^9}, {
   3.854075834526927*^9, 3.8540758350423403`*^9}, {3.854075911703244*^9, 
   3.854075912285863*^9}, {3.854518493156796*^9, 3.854518493370041*^9}, {
   3.855031096848936*^9, 3.855031099244568*^9}, 3.855031397792698*^9, {
   3.885876506787591*^9, 3.8858765339456873`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"37fc7ef9-ccd0-401f-826d-3d5ca8c1a141"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Clover", " ", "term", " ", "in", " ", "position", " ", "space"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SClover", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[Psi]bar", "[", "x", "]"}]}], 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"x", ",", "y"}], "]"}], "r", " ", 
    RowBox[{"csw", "/", "4"}], 
    RowBox[{"SUM", "[", "nu0", "]"}], 
    RowBox[{"\[Sigma]", "[", 
     RowBox[{"mu", ",", "nu0"}], "]"}], 
    RowBox[{"F", "[", 
     RowBox[{"mu", ",", "nu0"}], "]"}], " ", 
    RowBox[{"\[Psi]", "[", "y", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.853822534171928*^9, 3.853822615151045*^9}, {
   3.853822820198001*^9, 3.853822861248715*^9}, {3.85382334710282*^9, 
   3.853823350734874*^9}, 3.853829504048534*^9, 3.854507705692511*^9, 
   3.854508521928575*^9, {3.855034748460092*^9, 3.855034749909992*^9}, 
   3.855121716403331*^9, 3.857634057485375*^9, {3.873022840238421*^9, 
   3.87302284045197*^9}, {3.885876546433508*^9, 3.885876590406477*^9}, 
   3.885876661226074*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"875202b6-ffda-41cd-9f82-1b0390fb4385"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "32"], " ", "\[ImaginaryI]", " ", "csw", " ", "r", " ", 
  RowBox[{"SUM", "[", "nu0", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"U", "[", 
       RowBox[{"1", ",", "nu0", ",", "x"}], "]"}]}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"2", ",", "mu", ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", "nu0", "]"}]}]}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", "nu0"}], ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", "mu", "]"}], "+", 
        RowBox[{"e", "[", "nu0", "]"}]}]}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"4", ",", 
       RowBox[{"-", "mu"}], ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", "mu", "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"U", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "nu0"}], ",", "x"}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"2", ",", "mu", ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", 
         RowBox[{"-", "nu0"}], "]"}]}]}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"3", ",", "nu0", ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", "mu", "]"}], "+", 
        RowBox[{"e", "[", 
         RowBox[{"-", "nu0"}], "]"}]}]}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"4", ",", 
       RowBox[{"-", "mu"}], ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", "mu", "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"U", "[", 
      RowBox[{"1", ",", "nu0", ",", "x"}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "mu"}], ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", "nu0", "]"}]}]}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", "nu0"}], ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", 
         RowBox[{"-", "mu"}], "]"}], "+", 
        RowBox[{"e", "[", "nu0", "]"}]}]}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"4", ",", "mu", ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", 
         RowBox[{"-", "mu"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"U", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "nu0"}], ",", "x"}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "mu"}], ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", 
         RowBox[{"-", "nu0"}], "]"}]}]}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"3", ",", "nu0", ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", 
         RowBox[{"-", "mu"}], "]"}], "+", 
        RowBox[{"e", "[", 
         RowBox[{"-", "nu0"}], "]"}]}]}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"4", ",", "mu", ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", 
         RowBox[{"-", "mu"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"U", "[", 
      RowBox[{"1", ",", "mu", ",", "x"}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"2", ",", "nu0", ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", "mu", "]"}]}]}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", "mu"}], ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", "mu", "]"}], "+", 
        RowBox[{"e", "[", "nu0", "]"}]}]}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"4", ",", 
       RowBox[{"-", "nu0"}], ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", "nu0", "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"U", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "mu"}], ",", "x"}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"2", ",", "nu0", ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", 
         RowBox[{"-", "mu"}], "]"}]}]}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"3", ",", "mu", ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", 
         RowBox[{"-", "mu"}], "]"}], "+", 
        RowBox[{"e", "[", "nu0", "]"}]}]}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"4", ",", 
       RowBox[{"-", "nu0"}], ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", "nu0", "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"U", "[", 
      RowBox[{"1", ",", "mu", ",", "x"}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "nu0"}], ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", "mu", "]"}]}]}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", "mu"}], ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", "mu", "]"}], "+", 
        RowBox[{"e", "[", 
         RowBox[{"-", "nu0"}], "]"}]}]}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"4", ",", "nu0", ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", 
         RowBox[{"-", "nu0"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"U", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "mu"}], ",", "x"}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "nu0"}], ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", 
         RowBox[{"-", "mu"}], "]"}]}]}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"3", ",", "mu", ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", 
         RowBox[{"-", "mu"}], "]"}], "+", 
        RowBox[{"e", "[", 
         RowBox[{"-", "nu0"}], "]"}]}]}], "]"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"4", ",", "nu0", ",", 
       RowBox[{"x", "+", 
        RowBox[{"e", "[", 
         RowBox[{"-", "nu0"}], "]"}]}]}], "]"}]}]}], ")"}], " ", 
  RowBox[{"\[Delta]", "[", 
   RowBox[{"x", ",", "y"}], "]"}], " ", 
  RowBox[{"\[Sigma]", "[", 
   RowBox[{"mu", ",", "nu0"}], "]"}], " ", 
  RowBox[{"\[Psi]", "[", "y", "]"}], " ", 
  RowBox[{"\[Psi]bar", "[", "x", "]"}]}]], "Output",
 CellChangeTimes->{3.8858766616283617`*^9, 3.885877109370698*^9, 
  3.885877613428444*^9, 3.885882276261587*^9, 3.885981115944338*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"a08f6068-eba8-4da0-8778-6b8965af1887"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Clover", " ", "term", " ", "in", " ", "momentum", " ", "space"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SCloverFT", "=", 
   RowBox[{
    RowBox[{"SClover", "//", "myExpandU"}], "//", 
    "myFourierTransform"}]}]}]], "Input",
 CellChangeTimes->{{3.885873020959662*^9, 3.885873087624877*^9}, {
   3.8858732901598873`*^9, 3.885873294026688*^9}, {3.885874476910286*^9, 
   3.885874489278776*^9}, 3.8858747356073914`*^9, {3.885876629206585*^9, 
   3.8858766402577467`*^9}, 3.885876679901924*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"ce2b2e6b-bb52-4020-8b7d-57007c498519"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{
         RowBox[{"-", 
           FractionBox["1", "16"]}], " ", "csw", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
            RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s", " ", 
              RowBox[{"(", 
                RowBox[{"x", "-", "y"}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
              RowBox[{"(", 
                RowBox[{"x", "-", 
                  FractionBox[
                   RowBox[{"e", "[", "mu", "]"}], "2"], "-", 
                  RowBox[{"e", "[", "nu0", "]"}]}], ")"}]}]}]], " ", "g0", 
         " ", "r", " ", 
         RowBox[{"A", "[", 
           RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
         RowBox[{"Int", "[", "k1", "]"}], " ", 
         RowBox[{"Int", "[", "p", "]"}], " ", 
         RowBox[{"Int", "[", "q", "]"}], " ", 
         RowBox[{"Int", "[", "s", "]"}], " ", 
         RowBox[{"SUM", "[", "nu0", "]"}], " ", 
         RowBox[{"T", "[", "a", "]"}], " ", 
         RowBox[{"\[Sigma]", "[", 
           RowBox[{"mu", ",", "nu0"}], "]"}], " ", 
         RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
         RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "-", 
       RowBox[{
         FractionBox["1", "16"], " ", "csw", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
            RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s", " ", 
              RowBox[{"(", 
                RowBox[{"x", "-", "y"}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
              RowBox[{"(", 
                RowBox[{"x", "+", 
                  FractionBox[
                   RowBox[{"e", "[", "mu", "]"}], "2"], "-", 
                  RowBox[{"e", "[", "nu0", "]"}]}], ")"}]}]}]], " ", "g0", 
         " ", "r", " ", 
         RowBox[{"A", "[", 
           RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
         RowBox[{"Int", "[", "k1", "]"}], " ", 
         RowBox[{"Int", "[", "p", "]"}], " ", 
         RowBox[{"Int", "[", "q", "]"}], " ", 
         RowBox[{"Int", "[", "s", "]"}], " ", 
         RowBox[{"SUM", "[", "nu0", "]"}], " ", 
         RowBox[{"T", "[", "a", "]"}], " ", 
         RowBox[{"\[Sigma]", "[", 
           RowBox[{"mu", ",", "nu0"}], "]"}], " ", 
         RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
         RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "+", 
       TemplateBox[{"283"}, "OutputSizeLimit`Skeleton"], "+", 
       RowBox[{
         FractionBox["1", "96"], " ", "csw", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
            RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s", " ", 
              RowBox[{"(", 
                RowBox[{"x", "-", "y"}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
              RowBox[{"(", 
                RowBox[{"x", "+", 
                  RowBox[{"e", "[", "mu", "]"}], "+", 
                  FractionBox[
                   RowBox[{"e", "[", "nu0", "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "k2", " ", 
              RowBox[{"(", 
                RowBox[{"x", "+", 
                  RowBox[{"e", "[", "mu", "]"}], "+", 
                  FractionBox[
                   RowBox[{"e", "[", "nu0", "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "k3", " ", 
              RowBox[{"(", 
                RowBox[{"x", "+", 
                  RowBox[{"e", "[", "mu", "]"}], "+", 
                  FractionBox[
                   RowBox[{"e", "[", "nu0", "]"}], "2"]}], ")"}]}]}]], " ", 
         SuperscriptBox["g0", "3"], " ", "r", " ", 
         RowBox[{"A", "[", 
           RowBox[{"a", ",", "nu0", ",", "k1"}], "]"}], " ", 
         RowBox[{"A", "[", 
           RowBox[{"b", ",", "nu0", ",", "k2"}], "]"}], " ", 
         RowBox[{"A", "[", 
           RowBox[{"c", ",", "nu0", ",", "k3"}], "]"}], " ", 
         RowBox[{"Int", "[", "k1", "]"}], " ", 
         RowBox[{"Int", "[", "k2", "]"}], " ", 
         RowBox[{"Int", "[", "k3", "]"}], " ", 
         RowBox[{"Int", "[", "p", "]"}], " ", 
         RowBox[{"Int", "[", "q", "]"}], " ", 
         RowBox[{"Int", "[", "s", "]"}], " ", 
         RowBox[{"SUM", "[", "nu0", "]"}], " ", 
         RowBox[{"T", "[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
         RowBox[{"\[Sigma]", "[", 
           RowBox[{"mu", ",", "nu0"}], "]"}], " ", 
         RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
         RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}]}], Short[#, 5]& ], 
   "line" -> 8, "sessionID" -> 34531935627992457098, "byteCount" -> 516416, 
   "size" -> 5, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.885876684270545*^9, 3.885877109655532*^9, 
  3.885877615833414*^9, 3.885882276587137*^9, 3.885981116323251*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"5b1a916e-24c1-415e-a80a-e17f0c50e63b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vertices", "Section",
 CellChangeTimes->{{3.885874778349741*^9, 
  3.885874780982688*^9}},ExpressionUUID->"30b3c0cf-9ea2-44c3-a92b-\
9e26d1b4f1d9"],

Cell[CellGroupData[{

Cell["QQG Vertex", "Subsubsection",
 CellChangeTimes->{{3.853820707065735*^9, 
  3.853820714872922*^9}},ExpressionUUID->"91ba2174-eea8-45fb-af79-\
0bcbec76fdad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V1", "=", 
  RowBox[{"g0", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"SCloverFT", ",", "g0"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.885874823655016*^9, 3.885874824634396*^9}, {
   3.885876714468203*^9, 3.885876732343943*^9}, {3.885877586203899*^9, 
   3.885877628901533*^9}, 3.885877694410956*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"89bceaed-3525-43de-b9f5-ecc9567565cc"],

Cell[BoxData[
 RowBox[{"g0", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "16"]}], " ", "csw", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"], "-", 
          RowBox[{"e", "[", "nu0", "]"}]}], ")"}]}]}]], " ", "r", " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"SUM", "[", "nu0", "]"}], " ", 
     RowBox[{"T", "[", "a", "]"}], " ", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"mu", ",", "nu0"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "16"], " ", "csw", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"], "-", 
          RowBox[{"e", "[", "nu0", "]"}]}], ")"}]}]}]], " ", "r", " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"SUM", "[", "nu0", "]"}], " ", 
     RowBox[{"T", "[", "a", "]"}], " ", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"mu", ",", "nu0"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", "csw", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"], "+", 
          RowBox[{"e", "[", "nu0", "]"}]}], ")"}]}]}]], " ", "r", " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"SUM", "[", "nu0", "]"}], " ", 
     RowBox[{"T", "[", "a", "]"}], " ", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"mu", ",", "nu0"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", "csw", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"], "+", 
          RowBox[{"e", "[", "nu0", "]"}]}], ")"}]}]}]], " ", "r", " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"SUM", "[", "nu0", "]"}], " ", 
     RowBox[{"T", "[", "a", "]"}], " ", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"mu", ",", "nu0"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", "csw", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          RowBox[{"e", "[", "mu", "]"}], "-", 
          FractionBox[
           RowBox[{"e", "[", "nu0", "]"}], "2"]}], ")"}]}]}]], " ", "r", " ", 
     
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu0", ",", "k1"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"SUM", "[", "nu0", "]"}], " ", 
     RowBox[{"T", "[", "a", "]"}], " ", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"mu", ",", "nu0"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "16"], " ", "csw", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"e", "[", "mu", "]"}], "-", 
          FractionBox[
           RowBox[{"e", "[", "nu0", "]"}], "2"]}], ")"}]}]}]], " ", "r", " ", 
     
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu0", ",", "k1"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"SUM", "[", "nu0", "]"}], " ", 
     RowBox[{"T", "[", "a", "]"}], " ", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"mu", ",", "nu0"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", "csw", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          RowBox[{"e", "[", "mu", "]"}], "+", 
          FractionBox[
           RowBox[{"e", "[", "nu0", "]"}], "2"]}], ")"}]}]}]], " ", "r", " ", 
     
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu0", ",", "k1"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"SUM", "[", "nu0", "]"}], " ", 
     RowBox[{"T", "[", "a", "]"}], " ", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"mu", ",", "nu0"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "16"], " ", "csw", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"e", "[", "mu", "]"}], "+", 
          FractionBox[
           RowBox[{"e", "[", "nu0", "]"}], "2"]}], ")"}]}]}]], " ", "r", " ", 
     
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu0", ",", "k1"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"SUM", "[", "nu0", "]"}], " ", 
     RowBox[{"T", "[", "a", "]"}], " ", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"mu", ",", "nu0"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.885876732719899*^9, 3.88587711024459*^9, {3.885877588017997*^9, 
   3.885877630015753*^9}, 3.885877694911261*^9, 3.885882277214905*^9, 
   3.885981116842498*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"c867c3a5-86d5-425f-8c9e-74806707c2f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V1f", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"myFRintegrate", "[", "V1", "]"}], "//", "myFRbreakdown"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.857633239088581*^9, 3.857633259539092*^9}, {
   3.8576333263572083`*^9, 3.85763340748001*^9}, {3.885874818108871*^9, 
   3.88587481842402*^9}, {3.885874870838625*^9, 3.8858748775895844`*^9}, {
   3.885875119547117*^9, 3.885875128446453*^9}, {3.8858759967580013`*^9, 
   3.8858760015419703`*^9}, {3.885877664349998*^9, 3.88587766594576*^9}, 
   3.8858777032644672`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"09af0eb2-8574-4176-b05e-1702a65b2586"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "csw", " ", "g0", " ", 
  "r", " ", 
  RowBox[{"Cos", "[", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", "[", "mu", "]"}], "-", 
      RowBox[{"q", "[", "mu", "]"}]}], ")"}]}], "]"}], " ", 
  RowBox[{"T", "[", "a", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], "-", 
       RowBox[{"q", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"mu", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"p", "[", "2", "]"}], "-", 
       RowBox[{"q", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"mu", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"p", "[", "3", "]"}], "-", 
       RowBox[{"q", "[", "3", "]"}]}], "]"}], " ", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"mu", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"p", "[", "4", "]"}], "-", 
       RowBox[{"q", "[", "4", "]"}]}], "]"}], " ", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"mu", ",", "4"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8576332614212713`*^9, {3.85763333583294*^9, 3.857633408429615*^9}, 
   3.858738905439049*^9, 3.860560666001555*^9, 3.8610736855627403`*^9, 
   3.861455908547309*^9, 3.8730229279461203`*^9, {3.885874871573105*^9, 
   3.885874879063549*^9}, 3.885875130657722*^9, 3.8858760027003117`*^9, 
   3.88587614160408*^9, 3.885876744381648*^9, 3.8858771104993553`*^9, {
   3.885877646127256*^9, 3.885877667313654*^9}, 3.885877703711473*^9, 
   3.8858822775023127`*^9, 3.8859811172084837`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"f3e0e58b-2285-4fcc-a636-8febd71036a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Preparing", " ", "for", " ", "saving", " ", "and", " ", "loading"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"V1Out", "=", 
   RowBox[{
    RowBox[{"V1f", " ", "/.", " ", 
     RowBox[{
      RowBox[{"T", "[", "a__", "]"}], "\[RuleDelayed]", " ", "1"}]}], "//", 
    "ExpandAll"}]}]}]], "Input",
 CellChangeTimes->{{3.858134281509667*^9, 3.858134288954801*^9}, 
   3.858134385876348*^9, {3.8583106110412283`*^9, 3.858310612199634*^9}, {
   3.8583138241164513`*^9, 3.858313834533753*^9}, {3.858314338251281*^9, 
   3.858314356408675*^9}, {3.858314450529175*^9, 3.858314472376705*^9}, {
   3.858424624784792*^9, 3.8584246255742807`*^9}, {3.858738987988164*^9, 
   3.858739013053665*^9}, {3.858739865431304*^9, 3.8587398839923363`*^9}, {
   3.885874935021761*^9, 3.885874947801256*^9}, {3.885874989641651*^9, 
   3.8858750106570177`*^9}, {3.885875140126577*^9, 3.8858751441065283`*^9}, {
   3.885877563535084*^9, 3.885877567280985*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"792efd0f-66c9-4c0c-b4d3-0affa28ee714"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "csw", " ", "g0", " ", 
   "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], "-", 
     RowBox[{"q", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "csw", " ", "g0", " ", 
   "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], "-", 
     RowBox[{"q", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "csw", " ", "g0", " ", 
   "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], "-", 
     RowBox[{"q", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "3"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "csw", " ", "g0", " ", 
   "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"p", "[", "4", "]"}], "-", 
     RowBox[{"q", "[", "4", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "4"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.858314344510593*^9, 3.858314357050013*^9}, {
   3.858314452472406*^9, 3.858314473711965*^9}, {3.858424604102336*^9, 
   3.8584246277177467`*^9}, 3.858739014219756*^9, 3.858739886832451*^9, 
   3.8605606666215763`*^9, 3.8610736856078043`*^9, 3.861455908787573*^9, 
   3.873022928167019*^9, 3.885874963780369*^9, {3.885875134383031*^9, 
   3.885875144958911*^9}, 3.885876776609581*^9, 3.8858771105682497`*^9, 
   3.885882277627282*^9, 3.885981117373498*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"89bf0e22-3324-4f24-97b2-824f868f2325"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Saving", " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V1Clover", "[", 
     RowBox[{"mu_", ",", "p_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Evaluate", "[", "V1Out", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"DumpSave", "[", 
    RowBox[{"\"\<V1_Clover.mx\>\"", ",", "V1Clover"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.858314457897429*^9, 3.858314501468816*^9}, {
  3.858424638092111*^9, 3.8584246399930487`*^9}, {3.8587390217058983`*^9, 
  3.858739044419518*^9}, {3.885875014920075*^9, 3.8858750422809467`*^9}, {
  3.885876781879884*^9, 3.885876794051251*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"60ca54b3-80bd-42ea-b330-97b57028d814"],

Cell[BoxData[
 RowBox[{"{", "V1Clover", "}"}]], "Output",
 CellChangeTimes->{3.8583144795007467`*^9, 3.858314539830871*^9, 
  3.858424647572513*^9, 3.8587390523721027`*^9, 3.858739124337356*^9, 
  3.8587395046829357`*^9, 3.858739893865761*^9, 3.858740017765724*^9, 
  3.860560667341683*^9, 3.86107368571037*^9, 3.861455908867093*^9, 
  3.873022928290195*^9, 3.88587505275677*^9, 3.885876800191998*^9, 
  3.88587711069709*^9, 3.885882277724489*^9, 3.885981117480914*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"b8df5674-85e3-4e78-9f90-c417be752434"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QQGG Vertex", "Subsubsection",
 CellChangeTimes->{{3.853820707065735*^9, 3.853820714872922*^9}, 
   3.85382113270687*^9},ExpressionUUID->"e57178bc-33f8-4deb-996f-\
d65ed66b578e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2", "=", 
   RowBox[{
    RowBox[{"g0", "^", "2"}], " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"SCloverFT", ",", 
      RowBox[{"g0", "^", "2"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853817142533887*^9, 3.853817152669023*^9}, {
   3.8538172807087393`*^9, 3.85381728166424*^9}, 3.8538201052812366`*^9, {
   3.853820217052443*^9, 3.853820264763785*^9}, {3.8538208444321547`*^9, 
   3.853820846062055*^9}, {3.853821136531582*^9, 3.8538211632861853`*^9}, {
   3.885875088440905*^9, 3.885875089519278*^9}, {3.8858768074178658`*^9, 
   3.885876832932948*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"7d3f637f-05d3-4bc2-be9a-b8d7a32e66d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2f", "=", 
   RowBox[{
    RowBox[{"myFRintegrate", "[", "V2", "]"}], "//", "myFRbreakdown"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8576335243136797`*^9, 3.857633560562351*^9}, {
  3.88587509390793*^9, 3.8858750940771303`*^9}, {3.885876155986519*^9, 
  3.885876156961114*^9}, {3.885876851238431*^9, 3.885876879906864*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"85136e6d-9dcd-43f1-9337-6a4905de1d02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Preparing", " ", "for", " ", "saving", " ", "and", " ", "loading"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"V2Out", "=", 
   RowBox[{
    RowBox[{"V2f", " ", "/.", " ", 
     RowBox[{
      RowBox[{"T", "[", "a__", "]"}], "\[RuleDelayed]", " ", "1"}]}], "//", 
    "ExpandAll"}]}]}]], "Input",
 CellChangeTimes->{{3.858740276765362*^9, 3.858740279003728*^9}, {
  3.8858751715912323`*^9, 3.8858751721995573`*^9}, {3.885877549764929*^9, 
  3.8858775582806664`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"e32844ad-d854-494c-bab8-837ef1564148"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "2"], " ", "r", " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"k2", "[", "1", "]"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "2"], " ", "r", " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"k2", "[", "1", "]"}], "+", 
     RowBox[{"p", "[", "1", "]"}], "-", 
     RowBox[{"q", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "2"], " ", "r", " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"k2", "[", "2", "]"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "2"], " ", "r", " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"k2", "[", "2", "]"}], "+", 
     RowBox[{"p", "[", "2", "]"}], "-", 
     RowBox[{"q", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "2"], " ", "r", " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"k2", "[", "3", "]"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "3"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "2"], " ", "r", " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"k2", "[", "3", "]"}], "+", 
     RowBox[{"p", "[", "3", "]"}], "-", 
     RowBox[{"q", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "3"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "2"], " ", "r", " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"k2", "[", "4", "]"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "4"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "2"], " ", "r", " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"k2", "[", "4", "]"}], "+", 
     RowBox[{"p", "[", "4", "]"}], "-", 
     RowBox[{"q", "[", "4", "]"}]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "4"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "2"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    FractionBox[
     RowBox[{"k2", "[", "nu", "]"}], "2"], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "nu"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "2"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    FractionBox[
     RowBox[{"k2", "[", "nu", "]"}], "2"], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "nu"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "2"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
     RowBox[{"p", "[", "nu", "]"}], "-", 
     RowBox[{"q", "[", "nu", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "nu"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "2"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
     RowBox[{"p", "[", "nu", "]"}], "-", 
     RowBox[{"q", "[", "nu", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "nu"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.858740284233818*^9, 3.8605606707403812`*^9, 3.861073685850148*^9, 
   3.8614559089992523`*^9, 3.873022929224634*^9, 3.88587517404351*^9, {
   3.8858768647694798`*^9, 3.885876884288185*^9}, 3.8858771116528*^9, 
   3.8858822787063417`*^9, 3.885981118423773*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"5d221201-9928-496b-bb2e-5b643e516b2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Saving", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V2Clover", "[", 
     RowBox[{
     "mu_", ",", "nu_", ",", "p_", ",", "q_", ",", "k1_", ",", "k2_"}], "]"}],
     ":=", 
    RowBox[{"Evaluate", "[", "V2Out", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"DumpSave", "[", 
    RowBox[{"\"\<V2_Clover.mx\>\"", ",", "V2Clover"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8587403301821127`*^9, 3.858740345347274*^9}, {
  3.885875175810207*^9, 3.885875183729286*^9}, {3.885876893696336*^9, 
  3.885876903021201*^9}, {3.885980836148117*^9, 3.885980840273971*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"6bee3578-2cb6-425a-aff6-98b75f2c10af"],

Cell[BoxData[
 RowBox[{"{", "V2Clover", "}"}]], "Output",
 CellChangeTimes->{3.858740347247213*^9, 3.8605606715591793`*^9, 
  3.8610736859280148`*^9, 3.861455909076762*^9, 3.873022930679117*^9, 
  3.885875186322131*^9, 3.885877111779387*^9, 3.885882278923806*^9, 
  3.8859811184983883`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"bf9cd4d3-d876-41c6-be30-79751fb0eebf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QQGGG Vertex", "Subsubsection",
 CellChangeTimes->{{3.853820707065735*^9, 3.853820714872922*^9}, 
   3.85382113270687*^9, 
   3.853821648787694*^9},ExpressionUUID->"56fc6a0a-b2e2-4d9f-a91f-\
d5fe6809423c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"QQG", " ", "Vertex"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"V3", "=", 
    RowBox[{
     RowBox[{"g0", "^", "3"}], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SCloverFT", ",", 
       RowBox[{"g0", "^", "3"}]}], "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.853817142533887*^9, 3.853817152669023*^9}, {
   3.8538172807087393`*^9, 3.85381728166424*^9}, 3.8538201052812366`*^9, {
   3.853820217052443*^9, 3.853820264763785*^9}, {3.8538208444321547`*^9, 
   3.853820846062055*^9}, {3.853821136531582*^9, 3.8538211632861853`*^9}, {
   3.8538216515332747`*^9, 3.853821656145543*^9}, {3.885876910525333*^9, 
   3.8858769112453136`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"b0445850-5e0c-4a5c-9d3b-eecc98b0a916"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V3f", "=", 
   RowBox[{
    RowBox[{"myFRintegrate", "[", "V3", "]"}], "//", "myFRbreakdown"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.857633608701672*^9, 3.85763361443919*^9}, {
   3.857633862261088*^9, 3.857633878876347*^9}, {3.885875213848826*^9, 
   3.885875214015671*^9}, {3.885876167177598*^9, 3.885876167617635*^9}, 
   3.885876980695258*^9, 3.885877041120185*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"b7ad9c3e-4c2b-4933-be22-3b2f98bddec2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Preparing", " ", "for", " ", "saving", " ", "and", " ", "loading"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"V3Out", "=", 
   RowBox[{
    RowBox[{"V3f", " ", "/.", " ", 
     RowBox[{
      RowBox[{"T", "[", "a__", "]"}], "\[RuleDelayed]", " ", "1"}]}], "//", 
    "ExpandAll"}]}]}]], "Input",
 CellChangeTimes->{{3.8587405861509132`*^9, 3.85874058904219*^9}, {
  3.885875224624549*^9, 3.885875225143044*^9}, {3.885877500055336*^9, 
  3.885877542940565*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"fad65d45-f9c6-46e8-bc29-1e8771081176"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"k3", "[", "1", "]"}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"k2", "[", "1", "]"}], "+", 
     RowBox[{"k3", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], "-", 
     RowBox[{"q", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"k3", "[", "1", "]"}], "+", 
     RowBox[{"p", "[", "1", "]"}], "-", 
     RowBox[{"q", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"k2", "[", "1", "]"}], "+", 
     RowBox[{"k3", "[", "1", "]"}], "+", 
     RowBox[{"p", "[", "1", "]"}], "-", 
     RowBox[{"q", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"k3", "[", "2", "]"}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"k2", "[", "2", "]"}], "+", 
     RowBox[{"k3", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], "-", 
     RowBox[{"q", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"k3", "[", "2", "]"}], "+", 
     RowBox[{"p", "[", "2", "]"}], "-", 
     RowBox[{"q", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"k2", "[", "2", "]"}], "+", 
     RowBox[{"k3", "[", "2", "]"}], "+", 
     RowBox[{"p", "[", "2", "]"}], "-", 
     RowBox[{"q", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"k3", "[", "3", "]"}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "3"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"k2", "[", "3", "]"}], "+", 
     RowBox[{"k3", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "3"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], "-", 
     RowBox[{"q", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "3"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"k3", "[", "3", "]"}], "+", 
     RowBox[{"p", "[", "3", "]"}], "-", 
     RowBox[{"q", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "3"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"k2", "[", "3", "]"}], "+", 
     RowBox[{"k3", "[", "3", "]"}], "+", 
     RowBox[{"p", "[", "3", "]"}], "-", 
     RowBox[{"q", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "3"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"k3", "[", "4", "]"}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "4"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"k2", "[", "4", "]"}], "+", 
     RowBox[{"k3", "[", "4", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "4"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"p", "[", "4", "]"}], "-", 
     RowBox[{"q", "[", "4", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "4"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"k3", "[", "4", "]"}], "+", 
     RowBox[{"p", "[", "4", "]"}], "-", 
     RowBox[{"q", "[", "4", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "4"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"k2", "[", "4", "]"}], "+", 
     RowBox[{"k3", "[", "4", "]"}], "+", 
     RowBox[{"p", "[", "4", "]"}], "-", 
     RowBox[{"q", "[", "4", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "4"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"k3", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"nu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"k3", "[", "nu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "nu"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"k3", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"nu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"k3", "[", "nu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "nu"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"k3", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"nu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"k3", "[", "nu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "nu"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
     RowBox[{"k3", "[", "nu", "]"}]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "nu"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
     RowBox[{"k3", "[", "nu", "]"}], "+", 
     RowBox[{"p", "[", "nu", "]"}], "-", 
     RowBox[{"q", "[", "nu", "]"}]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "nu"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"k3", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"nu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"k3", "[", "nu", "]"}], "2"], "+", 
     RowBox[{"p", "[", "nu", "]"}], "-", 
     RowBox[{"q", "[", "nu", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "nu"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"k3", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"nu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k2", "[", "nu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"k3", "[", "nu", "]"}], "2"], "+", 
     RowBox[{"p", "[", "nu", "]"}], "-", 
     RowBox[{"q", "[", "nu", "]"}]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "nu"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"k2", "[", "rho", "]"}], "+", 
     FractionBox[
      RowBox[{"k3", "[", "rho", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k3", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "rho"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    FractionBox[
     RowBox[{"k3", "[", "rho", "]"}], "2"], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k3", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "rho"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k3", "[", "rho", "]"}], "2"], "+", 
     RowBox[{"p", "[", "rho", "]"}], "-", 
     RowBox[{"q", "[", "rho", "]"}]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k3", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "rho"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    FractionBox[
     RowBox[{"k3", "[", "rho", "]"}], "2"], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k3", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "rho"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "csw", " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k3", "[", "rho", "]"}], "2"], "+", 
     RowBox[{"p", "[", "rho", "]"}], "-", 
     RowBox[{"q", "[", "rho", "]"}]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"k3", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "rho"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8587405922921762`*^9, 3.860560675195479*^9, 
  3.861073686072747*^9, 3.861455909265583*^9, 3.873022931240147*^9, 
  3.8858752267442904`*^9, 3.885877053116729*^9, 3.88587711538548*^9, 
  3.8858822828033943`*^9, 3.8859811221465883`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"e94c5e5b-fe10-4546-8369-fdfdf07e6d5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Saving", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V3Clover", "[", 
     RowBox[{
     "mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_", ",", "k1_", ",", 
      "k2_", ",", "k3_"}], "]"}], ":=", 
    RowBox[{"Evaluate", "[", "V3Out", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"DumpSave", "[", 
    RowBox[{"\"\<V3_Clover.mx\>\"", ",", "V3Clover"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8587406241886377`*^9, 3.858740643797551*^9}, {
  3.885875230531427*^9, 3.8858752353570547`*^9}, {3.8858770701452093`*^9, 
  3.885877079932065*^9}, {3.885980907865934*^9, 3.8859809119504623`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"cb77b25d-e480-4c7e-a59e-14ea8c398a7b"],

Cell[BoxData[
 RowBox[{"{", "V3Clover", "}"}]], "Output",
 CellChangeTimes->{3.8587406494693213`*^9, 3.860560676411084*^9, 
  3.8610736861524878`*^9, 3.861455909331965*^9, 3.8730229317499037`*^9, 
  3.885875236541925*^9, 3.8858770822421417`*^9, 3.885877115563216*^9, 
  3.885882282998528*^9, 3.885981122245895*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"390a9447-26a4-49fc-b579-c1bd575d851f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1339, 911},
WindowMargins->{{Automatic, 568}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4be9065b-3690-452e-a8ae-db70f4601626"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 259, 4, 98, "Title",ExpressionUUID->"f548cac1-a13b-4013-bcc3-d6b231d988ed"],
Cell[842, 28, 685, 12, 81, "Text",ExpressionUUID->"d812e99f-9da8-4ffe-830d-32ba1872fbf7"],
Cell[1530, 42, 247, 5, 30, "Input",ExpressionUUID->"d9e667c2-f5e3-49c4-a7ec-a518f095b225"],
Cell[1780, 49, 388, 7, 52, "Input",ExpressionUUID->"74717ccc-00b5-429f-929e-d2fd152b187f"],
Cell[CellGroupData[{
Cell[2193, 60, 252, 4, 67, "Section",ExpressionUUID->"8024315a-9d5c-454d-8383-585fb7f2a56e"],
Cell[2448, 66, 1058, 27, 52, "Input",ExpressionUUID->"513fd6e2-c613-4f77-91ee-50dfd83d0118"],
Cell[3509, 95, 849, 22, 52, "Input",ExpressionUUID->"9cf72095-76cf-4d71-a36b-b0800787e92d"],
Cell[4361, 119, 1195, 26, 52, "Input",ExpressionUUID->"37fc7ef9-ccd0-401f-826d-3d5ca8c1a141"],
Cell[CellGroupData[{
Cell[5581, 149, 1139, 25, 52, "Input",ExpressionUUID->"875202b6-ffda-41cd-9f82-1b0390fb4385"],
Cell[6723, 176, 5971, 175, 178, "Output",ExpressionUUID->"a08f6068-eba8-4da0-8778-6b8965af1887"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12731, 356, 642, 13, 52, "Input",ExpressionUUID->"ce2b2e6b-bb52-4020-8b7d-57007c498519"],
Cell[13376, 371, 5466, 117, 189, "Output",ExpressionUUID->"5b1a916e-24c1-415e-a80a-e17f0c50e63b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18891, 494, 153, 3, 67, "Section",ExpressionUUID->"30b3c0cf-9ea2-44c3-a92b-9e26d1b4f1d9"],
Cell[CellGroupData[{
Cell[19069, 501, 161, 3, 45, "Subsubsection",ExpressionUUID->"91ba2174-eea8-45fb-af79-0bcbec76fdad"],
Cell[CellGroupData[{
Cell[19255, 508, 413, 8, 30, "Input",ExpressionUUID->"89bceaed-3525-43de-b9f5-ecc9567565cc"],
Cell[19671, 518, 9624, 237, 348, "Output",ExpressionUUID->"c867c3a5-86d5-425f-8c9e-74806707c2f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29332, 760, 636, 12, 30, "Input",ExpressionUUID->"09af0eb2-8574-4176-b05e-1702a65b2586"],
Cell[29971, 774, 1890, 50, 49, "Output",ExpressionUUID->"f3e0e58b-2285-4fcc-a636-8febd71036a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31898, 829, 1085, 21, 52, "Input",ExpressionUUID->"792efd0f-66c9-4c0c-b4d3-0affa28ee714"],
Cell[32986, 852, 2523, 69, 87, "Output",ExpressionUUID->"89bf0e22-3324-4f24-97b2-824f868f2325"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35546, 926, 727, 14, 73, "Input",ExpressionUUID->"60ca54b3-80bd-42ea-b330-97b57028d814"],
Cell[36276, 942, 548, 8, 34, "Output",ExpressionUUID->"b8df5674-85e3-4e78-9f90-c417be752434"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36873, 956, 184, 3, 45, "Subsubsection",ExpressionUUID->"e57178bc-33f8-4deb-996f-d65ed66b578e"],
Cell[37060, 961, 692, 14, 30, "Input",ExpressionUUID->"7d3f637f-05d3-4bc2-be9a-b8d7a32e66d3"],
Cell[37755, 977, 444, 9, 30, "Input",ExpressionUUID->"85136e6d-9dcd-43f1-9337-6a4905de1d02"],
Cell[CellGroupData[{
Cell[38224, 990, 617, 15, 52, "Input",ExpressionUUID->"e32844ad-d854-494c-bab8-837ef1564148"],
Cell[38844, 1007, 7427, 218, 241, "Output",ExpressionUUID->"5d221201-9928-496b-bb2e-5b643e516b2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46308, 1230, 716, 15, 73, "Input",ExpressionUUID->"6bee3578-2cb6-425a-aff6-98b75f2c10af"],
Cell[47027, 1247, 369, 6, 34, "Output",ExpressionUUID->"bf9cd4d3-d876-41c6-be30-79751fb0eebf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47445, 1259, 211, 4, 45, "Subsubsection",ExpressionUUID->"56fc6a0a-b2e2-4d9f-a91f-d5fe6809423c"],
Cell[47659, 1265, 807, 17, 52, "Input",ExpressionUUID->"b0445850-5e0c-4a5c-9d3b-eecc98b0a916"],
Cell[48469, 1284, 490, 10, 30, "Input",ExpressionUUID->"b7ad9c3e-4c2b-4933-be22-3b2f98bddec2"],
Cell[CellGroupData[{
Cell[48984, 1298, 612, 15, 52, "Input",ExpressionUUID->"fad65d45-f9c6-46e8-bc29-1e8771081176"],
Cell[49599, 1315, 22978, 701, 798, "Output",ExpressionUUID->"e94c5e5b-fe10-4546-8369-fdfdf07e6d5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72614, 2021, 749, 15, 73, "Input",ExpressionUUID->"cb77b25d-e480-4c7e-a59e-14ea8c398a7b"],
Cell[73366, 2038, 393, 6, 34, "Output",ExpressionUUID->"390a9447-26a4-49fc-b579-c1bd575d851f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc_mathematica/feynman_rules_wilson.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     67454,       1752]
NotebookOptionsPosition[     62639,       1657]
NotebookOutlinePosition[     63088,       1675]
CellTagsIndexPosition[     63045,       1672]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Feynman Rules Wilson", "Title",
 CellChangeTimes->{{3.8856418144668617`*^9, 3.885641818917082*^9}, {
  3.885870740519577*^9, 
  3.885870741768258*^9}},ExpressionUUID->"f548cac1-a13b-4013-bcc3-\
d6b231d988ed"],

Cell["\<\
(Written by Maximilian Ammer, 2023)
This notebook generates the fermionic Feynman rules for the qqg-, qqgg-, and \
qqggg-vertices in lattice perturbation theory for the Wilson fermion action.
The resulting functions are saved to files, which can be loaded by other \
notebooks for further calculations.\
\>", "Text",
 CellChangeTimes->{{3.885641888882249*^9, 3.8856419982464314`*^9}, {
  3.885642041177598*^9, 3.88564205638778*^9}, {3.885800448666504*^9, 
  3.885800481646183*^9}, {3.885800775417329*^9, 3.885800844302744*^9}, {
  3.88587075232145*^9, 
  3.8858707813691673`*^9}},ExpressionUUID->"d812e99f-9da8-4ffe-830d-\
32ba1872fbf7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\<~path~\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.885871144408474*^9, 3.8858711529674807`*^9}, 
   3.8859999711407433`*^9},ExpressionUUID->"d9e667c2-f5e3-49c4-a7ec-\
a518f095b225"],

Cell[BoxData[{
 RowBox[{"Get", "[", "\"\<myLPT.m\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "p", ",", "q", ",", "k", ",", "\[DoubleStruckCapitalI]", ",", 
   "\[DoubledGamma]", ",", "\[Sigma]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.885873219149599*^9, 3.885873255258662*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"74717ccc-00b5-429f-929e-d2fd152b187f"],

Cell[CellGroupData[{

Cell["Wilson action", "Section",
 CellChangeTimes->{{3.853821878686184*^9, 3.853821885368389*^9}, {
  3.8858715475255003`*^9, 
  3.885871548380842*^9}},ExpressionUUID->"8024315a-9d5c-454d-8383-\
585fb7f2a56e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"derstd", "[", "mu_", "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"U", "[", 
       RowBox[{"1", ",", "mu", ",", "x"}], "]"}], 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"x", "+", 
         RowBox[{"e", "[", "mu", "]"}]}], ",", "y"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"U", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "mu"}], ",", "x"}], "]"}], 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"x", "-", 
         RowBox[{"e", "[", "mu", "]"}]}], ",", "y"}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.853657509617284*^9, 3.853657543165011*^9}, {
  3.853657594983568*^9, 3.853657697654217*^9}, {3.853657798219798*^9, 
  3.8536578086201487`*^9}, {3.853658112517005*^9, 3.853658114350276*^9}, {
  3.8536601449385653`*^9, 3.853660145837172*^9}, {3.885871554141552*^9, 
  3.885871558157774*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"4f5269a4-24c8-4112-969d-00b9eef19b5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]std", "[", "mu_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"1", ",", "mu", ",", "x"}], "]"}], 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"x", "+", 
       RowBox[{"e", "[", "mu", "]"}]}], ",", "y"}], "]"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "mu"}], ",", "x"}], "]"}], 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"x", "-", 
       RowBox[{"e", "[", "mu", "]"}]}], ",", "y"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.853657721616026*^9, 3.853657889064679*^9}, {
   3.8536581171640863`*^9, 3.853658119120449*^9}, 3.853658150081151*^9, {
   3.853660136894685*^9, 3.8536601378722687`*^9}, {3.853661183402076*^9, 
   3.8536611891607647`*^9}, 3.853661243163103*^9, {3.853816576660137*^9, 
   3.8538165818785143`*^9}, {3.8538166264749126`*^9, 3.853816630581028*^9}, {
   3.885871561184565*^9, 3.8858715647729387`*^9}, 3.885874647456606*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"f0370ac3-ea6c-4b2f-b7ce-19884dd56486"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WilsonDiracOp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[DoubledGamma]", "[", "mu", "]"}], 
     RowBox[{"derstd", "[", "mu", "]"}]}], "-", 
    RowBox[{
     RowBox[{"r", "/", "2"}], 
     RowBox[{"\[CapitalDelta]std", "[", "mu", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853659783749709*^9, 3.85365984343291*^9}, {
  3.853816599908291*^9, 3.853816623448612*^9}, {3.87302278356085*^9, 
  3.873022784391824*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"ff24a480-dc2a-4dce-88c5-05ed06c5014e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Wilson", " ", "action", " ", "in", " ", "position", " ", "space"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SWilson", "=", 
   RowBox[{
    RowBox[{"\[Psi]bar", "[", "x", "]"}], "WilsonDiracOp", " ", 
    RowBox[{"\[Psi]", "[", "y", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.853659759477512*^9, 3.8536597684596148`*^9}, {
   3.853659853635091*^9, 3.8536599865905447`*^9}, {3.853661299628399*^9, 
   3.853661302866619*^9}, {3.853816716094805*^9, 3.853816720233589*^9}, 
   3.858738872886386*^9, {3.8858716164675093`*^9, 3.885871628415607*^9}, 
   3.8858731454697657`*^9, 3.885874740505651*^9, 3.8858762704367723`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"a5064a57-418c-41d0-b519-1c7ac729d761"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]", "[", "y", "]"}], " ", 
  RowBox[{"\[Psi]bar", "[", "x", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "mu"}], ",", "x"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{
          RowBox[{"x", "-", 
           RowBox[{"e", "[", "mu", "]"}]}], ",", "y"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"1", ",", "mu", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{
          RowBox[{"x", "+", 
           RowBox[{"e", "[", "mu", "]"}]}], ",", "y"}], "]"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"U", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "mu"}], ",", "x"}], "]"}]}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{
          RowBox[{"x", "-", 
           RowBox[{"e", "[", "mu", "]"}]}], ",", "y"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"1", ",", "mu", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{
          RowBox[{"x", "+", 
           RowBox[{"e", "[", "mu", "]"}]}], ",", "y"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.88587627116371*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"97a44e4f-789a-48ce-a1a5-45646810297e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Wilson", " ", "action", " ", "in", " ", "momentum", " ", "space"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SWilsonFT", "=", 
   RowBox[{
    RowBox[{"SWilson", "//", "myExpandU"}], "//", 
    "myFourierTransform"}]}]}]], "Input",
 CellChangeTimes->{{3.885873020959662*^9, 3.885873087624877*^9}, {
   3.8858732901598873`*^9, 3.885873294026688*^9}, {3.885874476910286*^9, 
   3.885874489278776*^9}, 3.8858747356073914`*^9, 3.885876282666884*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"ce2b2e6b-bb52-4020-8b7d-57007c498519"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y"}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}]}]], " ", "r", " ", 
   RowBox[{"Int", "[", "p", "]"}], " ", 
   RowBox[{"Int", "[", "q", "]"}], " ", 
   RowBox[{"Int", "[", "s", "]"}], " ", 
   RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
   RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y", "-", 
        RowBox[{"e", "[", "mu", "]"}]}], ")"}]}]}]], " ", "r", " ", 
   RowBox[{"Int", "[", "p", "]"}], " ", 
   RowBox[{"Int", "[", "q", "]"}], " ", 
   RowBox[{"Int", "[", "s", "]"}], " ", 
   RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
   RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y", "+", 
        RowBox[{"e", "[", "mu", "]"}]}], ")"}]}]}]], " ", "r", " ", 
   RowBox[{"Int", "[", "p", "]"}], " ", 
   RowBox[{"Int", "[", "q", "]"}], " ", 
   RowBox[{"Int", "[", "s", "]"}], " ", 
   RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
   RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y", "-", 
        RowBox[{"e", "[", "mu", "]"}]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}]}]], " ", "g0", " ", 
   "r", " ", 
   RowBox[{"A", "[", 
    RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
   RowBox[{"Int", "[", "k1", "]"}], " ", 
   RowBox[{"Int", "[", "p", "]"}], " ", 
   RowBox[{"Int", "[", "q", "]"}], " ", 
   RowBox[{"Int", "[", "s", "]"}], " ", 
   RowBox[{"T", "[", "a", "]"}], " ", 
   RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
   RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y", "+", 
        RowBox[{"e", "[", "mu", "]"}]}], ")"}]}]}]], " ", "g0", " ", "r", " ", 
   RowBox[{"A", "[", 
    RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
   RowBox[{"Int", "[", "k1", "]"}], " ", 
   RowBox[{"Int", "[", "p", "]"}], " ", 
   RowBox[{"Int", "[", "q", "]"}], " ", 
   RowBox[{"Int", "[", "s", "]"}], " ", 
   RowBox[{"T", "[", "a", "]"}], " ", 
   RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
   RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y", "-", 
        RowBox[{"e", "[", "mu", "]"}]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k2", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}]}]], " ", 
   SuperscriptBox["g0", "2"], " ", "r", " ", 
   RowBox[{"A", "[", 
    RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
   RowBox[{"A", "[", 
    RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], " ", 
   RowBox[{"Int", "[", "k1", "]"}], " ", 
   RowBox[{"Int", "[", "k2", "]"}], " ", 
   RowBox[{"Int", "[", "p", "]"}], " ", 
   RowBox[{"Int", "[", "q", "]"}], " ", 
   RowBox[{"Int", "[", "s", "]"}], " ", 
   RowBox[{"T", "[", 
    RowBox[{"a", ",", "b"}], "]"}], " ", 
   RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
   RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k2", " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y", "+", 
        RowBox[{"e", "[", "mu", "]"}]}], ")"}]}]}]], " ", 
   SuperscriptBox["g0", "2"], " ", "r", " ", 
   RowBox[{"A", "[", 
    RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
   RowBox[{"A", "[", 
    RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], " ", 
   RowBox[{"Int", "[", "k1", "]"}], " ", 
   RowBox[{"Int", "[", "k2", "]"}], " ", 
   RowBox[{"Int", "[", "p", "]"}], " ", 
   RowBox[{"Int", "[", "q", "]"}], " ", 
   RowBox[{"Int", "[", "s", "]"}], " ", 
   RowBox[{"T", "[", 
    RowBox[{"a", ",", "b"}], "]"}], " ", 
   RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
   RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y", "-", 
        RowBox[{"e", "[", "mu", "]"}]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k2", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k3", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}]}]], " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"A", "[", 
    RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
   RowBox[{"A", "[", 
    RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], " ", 
   RowBox[{"A", "[", 
    RowBox[{"c", ",", "mu", ",", "k3"}], "]"}], " ", 
   RowBox[{"Int", "[", "k1", "]"}], " ", 
   RowBox[{"Int", "[", "k2", "]"}], " ", 
   RowBox[{"Int", "[", "k3", "]"}], " ", 
   RowBox[{"Int", "[", "p", "]"}], " ", 
   RowBox[{"Int", "[", "q", "]"}], " ", 
   RowBox[{"Int", "[", "s", "]"}], " ", 
   RowBox[{"T", "[", 
    RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
   RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
   RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k2", " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k3", " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y", "+", 
        RowBox[{"e", "[", "mu", "]"}]}], ")"}]}]}]], " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", 
   RowBox[{"A", "[", 
    RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
   RowBox[{"A", "[", 
    RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], " ", 
   RowBox[{"A", "[", 
    RowBox[{"c", ",", "mu", ",", "k3"}], "]"}], " ", 
   RowBox[{"Int", "[", "k1", "]"}], " ", 
   RowBox[{"Int", "[", "k2", "]"}], " ", 
   RowBox[{"Int", "[", "k3", "]"}], " ", 
   RowBox[{"Int", "[", "p", "]"}], " ", 
   RowBox[{"Int", "[", "q", "]"}], " ", 
   RowBox[{"Int", "[", "s", "]"}], " ", 
   RowBox[{"T", "[", 
    RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
   RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
   RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y", "-", 
        RowBox[{"e", "[", "mu", "]"}]}], ")"}]}]}]], " ", 
   RowBox[{"Int", "[", "p", "]"}], " ", 
   RowBox[{"Int", "[", "q", "]"}], " ", 
   RowBox[{"Int", "[", "s", "]"}], " ", 
   RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
   RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}], " ", 
   RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y", "+", 
        RowBox[{"e", "[", "mu", "]"}]}], ")"}]}]}]], " ", 
   RowBox[{"Int", "[", "p", "]"}], " ", 
   RowBox[{"Int", "[", "q", "]"}], " ", 
   RowBox[{"Int", "[", "s", "]"}], " ", 
   RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
   RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}], " ", 
   RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y", "-", 
        RowBox[{"e", "[", "mu", "]"}]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}]}]], " ", "g0", " ", 
   RowBox[{"A", "[", 
    RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
   RowBox[{"Int", "[", "k1", "]"}], " ", 
   RowBox[{"Int", "[", "p", "]"}], " ", 
   RowBox[{"Int", "[", "q", "]"}], " ", 
   RowBox[{"Int", "[", "s", "]"}], " ", 
   RowBox[{"T", "[", "a", "]"}], " ", 
   RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
   RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}], " ", 
   RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y", "+", 
        RowBox[{"e", "[", "mu", "]"}]}], ")"}]}]}]], " ", "g0", " ", 
   RowBox[{"A", "[", 
    RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
   RowBox[{"Int", "[", "k1", "]"}], " ", 
   RowBox[{"Int", "[", "p", "]"}], " ", 
   RowBox[{"Int", "[", "q", "]"}], " ", 
   RowBox[{"Int", "[", "s", "]"}], " ", 
   RowBox[{"T", "[", "a", "]"}], " ", 
   RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
   RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}], " ", 
   RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y", "-", 
        RowBox[{"e", "[", "mu", "]"}]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k2", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}]}]], " ", 
   SuperscriptBox["g0", "2"], " ", 
   RowBox[{"A", "[", 
    RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
   RowBox[{"A", "[", 
    RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], " ", 
   RowBox[{"Int", "[", "k1", "]"}], " ", 
   RowBox[{"Int", "[", "k2", "]"}], " ", 
   RowBox[{"Int", "[", "p", "]"}], " ", 
   RowBox[{"Int", "[", "q", "]"}], " ", 
   RowBox[{"Int", "[", "s", "]"}], " ", 
   RowBox[{"T", "[", 
    RowBox[{"a", ",", "b"}], "]"}], " ", 
   RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
   RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}], " ", 
   RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k2", " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y", "+", 
        RowBox[{"e", "[", "mu", "]"}]}], ")"}]}]}]], " ", 
   SuperscriptBox["g0", "2"], " ", 
   RowBox[{"A", "[", 
    RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
   RowBox[{"A", "[", 
    RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], " ", 
   RowBox[{"Int", "[", "k1", "]"}], " ", 
   RowBox[{"Int", "[", "k2", "]"}], " ", 
   RowBox[{"Int", "[", "p", "]"}], " ", 
   RowBox[{"Int", "[", "q", "]"}], " ", 
   RowBox[{"Int", "[", "s", "]"}], " ", 
   RowBox[{"T", "[", 
    RowBox[{"a", ",", "b"}], "]"}], " ", 
   RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
   RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}], " ", 
   RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y", "-", 
        RowBox[{"e", "[", "mu", "]"}]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k2", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k3", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}]}]], " ", 
   SuperscriptBox["g0", "3"], " ", 
   RowBox[{"A", "[", 
    RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
   RowBox[{"A", "[", 
    RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], " ", 
   RowBox[{"A", "[", 
    RowBox[{"c", ",", "mu", ",", "k3"}], "]"}], " ", 
   RowBox[{"Int", "[", "k1", "]"}], " ", 
   RowBox[{"Int", "[", "k2", "]"}], " ", 
   RowBox[{"Int", "[", "k3", "]"}], " ", 
   RowBox[{"Int", "[", "p", "]"}], " ", 
   RowBox[{"Int", "[", "q", "]"}], " ", 
   RowBox[{"Int", "[", "s", "]"}], " ", 
   RowBox[{"T", "[", 
    RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
   RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
   RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}], " ", 
   RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k2", " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "k3", " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        FractionBox[
         RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y", "+", 
        RowBox[{"e", "[", "mu", "]"}]}], ")"}]}]}]], " ", 
   SuperscriptBox["g0", "3"], " ", 
   RowBox[{"A", "[", 
    RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
   RowBox[{"A", "[", 
    RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], " ", 
   RowBox[{"A", "[", 
    RowBox[{"c", ",", "mu", ",", "k3"}], "]"}], " ", 
   RowBox[{"Int", "[", "k1", "]"}], " ", 
   RowBox[{"Int", "[", "k2", "]"}], " ", 
   RowBox[{"Int", "[", "k3", "]"}], " ", 
   RowBox[{"Int", "[", "p", "]"}], " ", 
   RowBox[{"Int", "[", "q", "]"}], " ", 
   RowBox[{"Int", "[", "s", "]"}], " ", 
   RowBox[{"T", "[", 
    RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
   RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
   RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}], " ", 
   RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}]], "Output",
 CellChangeTimes->{3.885876283388695*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"221b73ec-7b56-48ad-81cc-8944e1c4dbd7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vertices", "Section",
 CellChangeTimes->{{3.885874778349741*^9, 
  3.885874780982688*^9}},ExpressionUUID->"5be293ac-6d05-445f-8a1b-\
d3716ef7cdc4"],

Cell[CellGroupData[{

Cell["QQG Vertex", "Subsubsection",
 CellChangeTimes->{{3.853820707065735*^9, 
  3.853820714872922*^9}},ExpressionUUID->"cde9e92f-d394-43cd-815d-\
48c3aeb1c235"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V1", "=", 
  RowBox[{"g0", " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"SWilsonFT", ",", "g0"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.885874823655016*^9, 3.885874824634396*^9}, 
   3.8858762927641687`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"ba1677de-9593-4913-9481-632518456dc3"],

Cell[BoxData[
 RowBox[{"g0", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y", "-", 
          RowBox[{"e", "[", "mu", "]"}]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}]}]], " ", "r", " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"T", "[", "a", "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y", "+", 
          RowBox[{"e", "[", "mu", "]"}]}], ")"}]}]}]], " ", "r", " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"T", "[", "a", "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y", "-", 
          RowBox[{"e", "[", "mu", "]"}]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}]}]], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"T", "[", "a", "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}], " ", 
     RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y", "+", 
          RowBox[{"e", "[", "mu", "]"}]}], ")"}]}]}]], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"T", "[", "a", "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}], " ", 
     RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8858762932464123`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"92852279-883d-4eb8-9a40-378a81301511"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V1f", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"myFRintegrate", "[", "V1", "]"}], "//", "myFRbreakdown"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.857633239088581*^9, 3.857633259539092*^9}, {
  3.8576333263572083`*^9, 3.85763340748001*^9}, {3.885874818108871*^9, 
  3.88587481842402*^9}, {3.885874870838625*^9, 3.8858748775895844`*^9}, {
  3.885875119547117*^9, 3.885875128446453*^9}, {3.8858759967580013`*^9, 
  3.8858760015419703`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"ac394db9-f1b3-4927-9eea-d68f73bc22ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "g0"}], " ", 
  RowBox[{"T", "[", "a", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"r", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", "[", "mu", "]"}], "+", 
         RowBox[{"q", "[", "mu", "]"}]}], ")"}]}], "]"}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", "[", "mu", "]"}], "+", 
         RowBox[{"q", "[", "mu", "]"}]}], ")"}]}], "]"}], " ", 
     RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8576332614212713`*^9, {3.85763333583294*^9, 3.857633408429615*^9}, 
   3.858738905439049*^9, 3.860560666001555*^9, 3.8610736855627403`*^9, 
   3.861455908547309*^9, 3.8730229279461203`*^9, {3.885874871573105*^9, 
   3.885874879063549*^9}, 3.885875130657722*^9, 3.8858760027003117`*^9, 
   3.88587614160408*^9, 3.885876314806814*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"9a4831fb-92bb-4085-9df3-73eab3c43f51"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Preparing", " ", "for", " ", "saving", " ", "and", " ", "loading"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"V1Out", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"V1f", " ", "\[DoubleStruckCapitalI]"}], "/.", " ", 
      RowBox[{
       RowBox[{"T", "[", "a__", "]"}], "\[RuleDelayed]", " ", "1"}]}], "/.", 
     RowBox[{
      RowBox[{"\[DoubledGamma]", "[", "mu_", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"\[DoubledGamma]", "[", "mu", "]"}], "/", 
       "\[DoubleStruckCapitalI]"}]}]}], "//", "ExpandAll"}]}]}]], "Input",
 CellChangeTimes->{{3.858134281509667*^9, 3.858134288954801*^9}, 
   3.858134385876348*^9, {3.8583106110412283`*^9, 3.858310612199634*^9}, {
   3.8583138241164513`*^9, 3.858313834533753*^9}, {3.858314338251281*^9, 
   3.858314356408675*^9}, {3.858314450529175*^9, 3.858314472376705*^9}, {
   3.858424624784792*^9, 3.8584246255742807`*^9}, {3.858738987988164*^9, 
   3.858739013053665*^9}, {3.858739865431304*^9, 3.8587398839923363`*^9}, {
   3.885874935021761*^9, 3.885874947801256*^9}, {3.885874989641651*^9, 
   3.8858750106570177`*^9}, {3.885875140126577*^9, 3.8858751441065283`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"0d780336-bd59-446f-99de-fa4f01357a0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "g0"}], " ", "r", " ", "\[DoubleStruckCapitalI]", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", "g0", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.858314344510593*^9, 3.858314357050013*^9}, {
   3.858314452472406*^9, 3.858314473711965*^9}, {3.858424604102336*^9, 
   3.8584246277177467`*^9}, 3.858739014219756*^9, 3.858739886832451*^9, 
   3.8605606666215763`*^9, 3.8610736856078043`*^9, 3.861455908787573*^9, 
   3.873022928167019*^9, 3.885874963780369*^9, {3.885875134383031*^9, 
   3.885875144958911*^9}, 3.885876316293955*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"77bfc370-56d3-4733-9f12-3854af4a6da3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Saving", " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V1Wilson", "[", 
     RowBox[{"mu_", ",", "p_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Evaluate", "[", "V1Out", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"DumpSave", "[", 
    RowBox[{"\"\<V1_Wilson.mx\>\"", ",", "V1Wilson"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.858314457897429*^9, 3.858314501468816*^9}, {
  3.858424638092111*^9, 3.8584246399930487`*^9}, {3.8587390217058983`*^9, 
  3.858739044419518*^9}, {3.885875014920075*^9, 3.8858750422809467`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"1758f5f2-fc67-46b0-993c-336c52eff59d"],

Cell[BoxData[
 RowBox[{"{", "V1Wilson", "}"}]], "Output",
 CellChangeTimes->{3.8583144795007467`*^9, 3.858314539830871*^9, 
  3.858424647572513*^9, 3.8587390523721027`*^9, 3.858739124337356*^9, 
  3.8587395046829357`*^9, 3.858739893865761*^9, 3.858740017765724*^9, 
  3.860560667341683*^9, 3.86107368571037*^9, 3.861455908867093*^9, 
  3.873022928290195*^9, 3.88587505275677*^9, 3.885876318043943*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"7dbc7577-6272-4fb9-99a4-86ceb1913e93"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QQGG Vertex", "Subsubsection",
 CellChangeTimes->{{3.853820707065735*^9, 3.853820714872922*^9}, 
   3.85382113270687*^9},ExpressionUUID->"cf73d2d1-20da-476e-9879-\
f685d481b947"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V2", "=", 
  RowBox[{
   RowBox[{"g0", "^", "2"}], " ", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"SWilsonFT", ",", 
     RowBox[{"g0", "^", "2"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.853817142533887*^9, 3.853817152669023*^9}, {
   3.8538172807087393`*^9, 3.85381728166424*^9}, 3.8538201052812366`*^9, {
   3.853820217052443*^9, 3.853820264763785*^9}, {3.8538208444321547`*^9, 
   3.853820846062055*^9}, {3.853821136531582*^9, 3.8538211632861853`*^9}, {
   3.885875088440905*^9, 3.885875089519278*^9}, 3.8858763221158743`*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"14361687-705d-4fda-b653-7e12152351a5"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["g0", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y", "-", 
          RowBox[{"e", "[", "mu", "]"}]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k2", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}]}]], " ", "r", " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "k2", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k2", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y", "+", 
          RowBox[{"e", "[", "mu", "]"}]}], ")"}]}]}]], " ", "r", " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "k2", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y", "-", 
          RowBox[{"e", "[", "mu", "]"}]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k2", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}]}]], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "k2", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}], " ", 
     RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k2", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y", "+", 
          RowBox[{"e", "[", "mu", "]"}]}], ")"}]}]}]], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "k2", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}], " ", 
     RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.885876322645955*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"9b488485-7fb2-46e4-a576-57c93d98285a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V2f", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"myFRintegrate", "[", "V2", "]"}], "//", "myFRbreakdown"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8576335243136797`*^9, 3.857633560562351*^9}, {
  3.88587509390793*^9, 3.8858750940771303`*^9}, {3.885876155986519*^9, 
  3.885876156961114*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"2ba93b57-6469-4ec3-b61a-518c6c2e8157"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["g0", "2"], " ", 
  TemplateBox[{
    RowBox[{"mu", ",", "nu"}]},
   "KroneckerDeltaSeq"], " ", 
  RowBox[{"T", "[", 
   RowBox[{"a", ",", "b"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"r", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", "[", "mu", "]"}], "+", 
         RowBox[{"q", "[", "mu", "]"}]}], ")"}]}], "]"}]}], "-", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", "[", "mu", "]"}], "+", 
         RowBox[{"q", "[", "mu", "]"}]}], ")"}]}], "]"}], " ", 
     RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.857633529751356*^9, 3.857633561394574*^9}, 
   3.8587398154883537`*^9, 3.860560670020035*^9, 3.861073685815689*^9, 
   3.861455908960115*^9, 3.873022928958667*^9, 3.885875158575428*^9, 
   3.885876158135209*^9, 3.8858763276731367`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"4fad8a67-f78a-48d8-8c23-2a11baa3ccb8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Preparing", " ", "for", " ", "saving", " ", "and", " ", "loading"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"V2Out", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"V2f", " ", "\[DoubleStruckCapitalI]"}], "/.", " ", 
      RowBox[{
       RowBox[{"T", "[", "a__", "]"}], "\[RuleDelayed]", " ", "1"}]}], "/.", 
     RowBox[{
      RowBox[{"\[DoubledGamma]", "[", "mu_", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"\[DoubledGamma]", "[", "mu", "]"}], "/", 
       "\[DoubleStruckCapitalI]"}]}]}], "//", "ExpandAll"}]}]}]], "Input",
 CellChangeTimes->{{3.858740276765362*^9, 3.858740279003728*^9}, {
  3.8858751715912323`*^9, 3.8858751721995573`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"36b3e3eb-44db-4881-a760-ee610bd2bc65"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["g0", "2"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}]], "Output",
 CellChangeTimes->{3.858740284233818*^9, 3.8605606707403812`*^9, 
  3.861073685850148*^9, 3.8614559089992523`*^9, 3.873022929224634*^9, 
  3.88587517404351*^9, 3.8858763294218073`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"06912d63-ec38-4f08-9fce-638c99b27cda"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Saving", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V2Wilson", "[", 
     RowBox[{"mu_", ",", "nu_", ",", "p_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Evaluate", "[", "V2Out", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"DumpSave", "[", 
    RowBox[{"\"\<V2_Wilson.mx\>\"", ",", "V2Wilson"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8587403301821127`*^9, 3.858740345347274*^9}, {
  3.885875175810207*^9, 3.885875183729286*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"cc0b9a06-fd27-4e9e-8f44-cef15378a35a"],

Cell[BoxData[
 RowBox[{"{", "V2Wilson", "}"}]], "Output",
 CellChangeTimes->{3.858740347247213*^9, 3.8605606715591793`*^9, 
  3.8610736859280148`*^9, 3.861455909076762*^9, 3.873022930679117*^9, 
  3.885875186322131*^9, 3.885876330518651*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"445687b1-1f8f-42a4-a866-b928fbeaf804"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QQGGG Vertex", "Subsubsection",
 CellChangeTimes->{{3.853820707065735*^9, 3.853820714872922*^9}, 
   3.85382113270687*^9, 
   3.853821648787694*^9},ExpressionUUID->"942866c9-98d7-49fc-959c-\
5c12616c717a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"QQG", " ", "Vertex"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"V3", "=", 
   RowBox[{
    RowBox[{"g0", "^", "3"}], " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"SWilsonFT", ",", 
      RowBox[{"g0", "^", "3"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.853817142533887*^9, 3.853817152669023*^9}, {
   3.8538172807087393`*^9, 3.85381728166424*^9}, 3.8538201052812366`*^9, {
   3.853820217052443*^9, 3.853820264763785*^9}, {3.8538208444321547`*^9, 
   3.853820846062055*^9}, {3.853821136531582*^9, 3.8538211632861853`*^9}, {
   3.8538216515332747`*^9, 3.853821656145543*^9}, 3.885876333118794*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"e6ec3a50-d681-4607-9080-a4a88c2d7a7c"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["g0", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "12"]}], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y", "-", 
          RowBox[{"e", "[", "mu", "]"}]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k2", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k3", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}]}]], " ", "r", " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "mu", ",", "k3"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "k2", "]"}], " ", 
     RowBox[{"Int", "[", "k3", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k2", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k3", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y", "+", 
          RowBox[{"e", "[", "mu", "]"}]}], ")"}]}]}]], " ", "r", " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "mu", ",", "k3"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "k2", "]"}], " ", 
     RowBox[{"Int", "[", "k3", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y", "-", 
          RowBox[{"e", "[", "mu", "]"}]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k2", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k3", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}]}]], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "mu", ",", "k3"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "k2", "]"}], " ", 
     RowBox[{"Int", "[", "k3", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}], " ", 
     RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q", " ", "x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "p", " ", "y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k2", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k3", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox[
           RowBox[{"e", "[", "mu", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y", "+", 
          RowBox[{"e", "[", "mu", "]"}]}], ")"}]}]}]], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "mu", ",", "k3"}], "]"}], " ", 
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"Int", "[", "k2", "]"}], " ", 
     RowBox[{"Int", "[", "k3", "]"}], " ", 
     RowBox[{"Int", "[", "p", "]"}], " ", 
     RowBox[{"Int", "[", "q", "]"}], " ", 
     RowBox[{"Int", "[", "s", "]"}], " ", 
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
     RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}], " ", 
     RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.885876333719306*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"d69430bd-c0b4-4b85-a0f6-6c44762123ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3f", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"myFRintegrate", "[", "V3", "]"}], "//", "myFRbreakdown"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.857633608701672*^9, 3.85763361443919*^9}, {
  3.857633862261088*^9, 3.857633878876347*^9}, {3.885875213848826*^9, 
  3.885875214015671*^9}, {3.885876167177598*^9, 3.885876167617635*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"4cfac3df-329d-4283-9e5c-64fe993aaff4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  SuperscriptBox["g0", "3"], " ", 
  TemplateBox[{
    RowBox[{"mu", ",", "nu"}]},
   "KroneckerDeltaSeq"], " ", 
  TemplateBox[{
    RowBox[{"mu", ",", "rho"}]},
   "KroneckerDeltaSeq"], " ", 
  RowBox[{"T", "[", 
   RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"r", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", "[", "mu", "]"}], "+", 
         RowBox[{"q", "[", "mu", "]"}]}], ")"}]}], "]"}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", "[", "mu", "]"}], "+", 
         RowBox[{"q", "[", "mu", "]"}]}], ")"}]}], "]"}], " ", 
     RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8576336154893*^9, 3.8576338815949783`*^9, 3.8587405771893682`*^9, 
   3.860560674505599*^9, 3.861073686032866*^9, 3.861455909231078*^9, 
   3.873022931081019*^9, {3.88587520793025*^9, 3.885875214453168*^9}, 
   3.8858761687621937`*^9, 3.885876340777648*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"e9494d89-9bfa-4ec5-8449-44ba41cb1de1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Preparing", " ", "for", " ", "saving", " ", "and", " ", "loading"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"V3Out", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"V3f", " ", "\[DoubleStruckCapitalI]"}], "/.", " ", 
      RowBox[{
       RowBox[{"T", "[", "a__", "]"}], "\[RuleDelayed]", " ", "1"}]}], "/.", 
     RowBox[{
      RowBox[{"\[DoubledGamma]", "[", "mu_", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"\[DoubledGamma]", "[", "mu", "]"}], "/", 
       "\[DoubleStruckCapitalI]"}]}]}], "//", "ExpandAll"}]}]}]], "Input",
 CellChangeTimes->{{3.8587405861509132`*^9, 3.85874058904219*^9}, {
  3.885875224624549*^9, 3.885875225143044*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"ccea4ae9-2832-4865-b624-a9e883b4123e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["g0", "3"], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}]], "Output",
 CellChangeTimes->{3.8587405922921762`*^9, 3.860560675195479*^9, 
  3.861073686072747*^9, 3.861455909265583*^9, 3.873022931240147*^9, 
  3.8858752267442904`*^9, 3.885876341696739*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"fece9ab6-fe63-49a3-aec8-7a44ea39e665"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Saving", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V3Wilson", "[", 
     RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Evaluate", "[", "V3Out", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"DumpSave", "[", 
    RowBox[{"\"\<V3_Wilson.mx\>\"", ",", "V3Wilson"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8587406241886377`*^9, 3.858740643797551*^9}, {
  3.885875230531427*^9, 3.8858752353570547`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"e45d4cef-c78b-4d88-81f5-c62a4df45ca4"],

Cell[BoxData[
 RowBox[{"{", "V3Wilson", "}"}]], "Output",
 CellChangeTimes->{3.8587406494693213`*^9, 3.860560676411084*^9, 
  3.8610736861524878`*^9, 3.861455909331965*^9, 3.8730229317499037`*^9, 
  3.885875236541925*^9, 3.885876342515087*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"2c8a9f48-88dc-46b8-acb9-d02c869abc1a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1339, 911},
WindowMargins->{{565, Automatic}, {Automatic, 27}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4be9065b-3690-452e-a8ae-db70f4601626"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 214, 4, 98, "Title",ExpressionUUID->"f548cac1-a13b-4013-bcc3-d6b231d988ed"],
Cell[797, 28, 647, 12, 81, "Text",ExpressionUUID->"d812e99f-9da8-4ffe-830d-32ba1872fbf7"],
Cell[1447, 42, 249, 5, 30, "Input",ExpressionUUID->"d9e667c2-f5e3-49c4-a7ec-a518f095b225"],
Cell[1699, 49, 388, 7, 52, "Input",ExpressionUUID->"74717ccc-00b5-429f-929e-d2fd152b187f"],
Cell[CellGroupData[{
Cell[2112, 60, 209, 4, 67, "Section",ExpressionUUID->"8024315a-9d5c-454d-8383-585fb7f2a56e"],
Cell[2324, 66, 1043, 28, 30, "Input",ExpressionUUID->"4f5269a4-24c8-4112-969d-00b9eef19b5c"],
Cell[3370, 96, 1177, 28, 30, "Input",ExpressionUUID->"f0370ac3-ea6c-4b2f-b7ce-19884dd56486"],
Cell[4550, 126, 541, 13, 30, "Input",ExpressionUUID->"ff24a480-dc2a-4dce-88c5-05ed06c5014e"],
Cell[CellGroupData[{
Cell[5116, 143, 771, 15, 52, "Input",ExpressionUUID->"a5064a57-418c-41d0-b519-1c7ac729d761"],
Cell[5890, 160, 1776, 53, 49, "Output",ExpressionUUID->"97a44e4f-789a-48ce-a1a5-45646810297e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7703, 218, 596, 13, 52, "Input",ExpressionUUID->"ce2b2e6b-bb52-4020-8b7d-57007c498519"],
Cell[8302, 233, 19490, 502, 609, "Output",ExpressionUUID->"221b73ec-7b56-48ad-81cc-8944e1c4dbd7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27841, 741, 153, 3, 67, "Section",ExpressionUUID->"5be293ac-6d05-445f-8a1b-d3716ef7cdc4"],
Cell[CellGroupData[{
Cell[28019, 748, 161, 3, 45, "Subsubsection",ExpressionUUID->"cde9e92f-d394-43cd-815d-48c3aeb1c235"],
Cell[CellGroupData[{
Cell[28205, 755, 319, 7, 30, "Input",ExpressionUUID->"ba1677de-9593-4913-9481-632518456dc3"],
Cell[28527, 764, 4448, 107, 163, "Output",ExpressionUUID->"92852279-883d-4eb8-9a40-378a81301511"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33012, 876, 559, 11, 30, "Input",ExpressionUUID->"ac394db9-f1b3-4927-9eea-d68f73bc22ca"],
Cell[33574, 889, 1138, 29, 49, "Output",ExpressionUUID->"9a4831fb-92bb-4085-9df3-73eab3c43f51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34749, 923, 1300, 26, 52, "Input",ExpressionUUID->"0d780336-bd59-446f-99de-fa4f01357a0b"],
Cell[36052, 951, 1060, 24, 48, "Output",ExpressionUUID->"77bfc370-56d3-4733-9f12-3854af4a6da3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37149, 980, 678, 13, 73, "Input",ExpressionUUID->"1758f5f2-fc67-46b0-993c-336c52eff59d"],
Cell[37830, 995, 480, 7, 34, "Output",ExpressionUUID->"7dbc7577-6272-4fb9-99a4-86ceb1913e93"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38359, 1008, 184, 3, 45, "Subsubsection",ExpressionUUID->"cf73d2d1-20da-476e-9879-f685d481b947"],
Cell[CellGroupData[{
Cell[38568, 1015, 641, 12, 30, "Input",ExpressionUUID->"14361687-705d-4fda-b653-7e12152351a5"],
Cell[39212, 1029, 5735, 144, 163, "Output",ExpressionUUID->"9b488485-7fb2-46e4-a576-57c93d98285a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44984, 1178, 412, 9, 30, "Input",ExpressionUUID->"2ba93b57-6469-4ec3-b61a-518c6c2e8157"],
Cell[45399, 1189, 1198, 33, 49, "Output",ExpressionUUID->"4fad8a67-f78a-48d8-8c23-2a11baa3ccb8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46634, 1227, 831, 20, 52, "Input",ExpressionUUID->"36b3e3eb-44db-4881-a760-ee610bd2bc65"],
Cell[47468, 1249, 1118, 31, 49, "Output",ExpressionUUID->"06912d63-ec38-4f08-9fce-638c99b27cda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48623, 1285, 586, 12, 73, "Input",ExpressionUUID->"cc0b9a06-fd27-4e9e-8f44-cef15378a35a"],
Cell[49212, 1299, 320, 5, 34, "Output",ExpressionUUID->"445687b1-1f8f-42a4-a866-b928fbeaf804"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49581, 1310, 211, 4, 45, "Subsubsection",ExpressionUUID->"942866c9-98d7-49fc-959c-5c12616c717a"],
Cell[CellGroupData[{
Cell[49817, 1318, 753, 15, 52, "Input",ExpressionUUID->"e6ec3a50-d681-4607-9080-a4a88c2d7a7c"],
Cell[50573, 1335, 7133, 177, 220, "Output",ExpressionUUID->"d69430bd-c0b4-4b85-a0f6-6c44762123ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57743, 1517, 454, 9, 30, "Input",ExpressionUUID->"4cfac3df-329d-4283-9e5c-64fe993aaff4"],
Cell[58200, 1528, 1293, 36, 50, "Output",ExpressionUUID->"e9494d89-9bfa-4ec5-8449-44ba41cb1de1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59530, 1569, 828, 20, 52, "Input",ExpressionUUID->"ccea4ae9-2832-4865-b624-a9e883b4123e"],
Cell[60361, 1591, 1263, 36, 50, "Output",ExpressionUUID->"fece9ab6-fe63-49a3-aec8-7a44ea39e665"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61661, 1632, 601, 12, 73, "Input",ExpressionUUID->"e45d4cef-c78b-4d88-81f5-c62a4df45ca4"],
Cell[62265, 1646, 322, 5, 34, "Output",ExpressionUUID->"2c8a9f48-88dc-46b8-acb9-d02c869abc1a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc_mathematica/myLPT.m <==
(* ::Package:: *)

(* ::Title:: *)
(*myLPT*)


(* ::Text:: *)
(*(Written by Maximilian Ammer, 2023)*)
(*This package contains definitions and functions to do calculations in lattice perturbation theory.*)


(* ::Input:: *)
(*(* Save as .m *)*)
(*(* Use with Get["~path~/myLPT.m"] *)*)


(* ::Chapter:: *)
(*Generating Feynman rules*)


myExpandU[expr_]:=(a1=expr/.U[n_,-mu_,x_]:> Ud[n,mu,x-e[mu]]/.e[-mu_]:> -e[mu];
(* Insert Expansions of U and Udagger *)
a2=a1/.U[n_,mu_,x_]:>(1+I g0 A[n,mu,x ]- g0^2/2  A[n,mu,x]A[n+1/10,mu,x ]-I g0^3/6A[n,mu,x]A[n+1/10,mu,x]A[n+2/10,mu,x]);
a3=a2/.Ud[n_,mu_,x_]:>(1-I g0 A[n,mu,x ]-g0^2/2  A[n,mu,x]A[n+1/10,mu,x ]+I g0^3/6A[n,mu,x]A[n+1/10,mu,x]A[n+2/10,mu,x]);
(* Truncate at order g0^3 *)
a4=Normal[a3+O[g0]^4]//ExpandAll;
(* Sort As *)
a5=a4/.A[n1_,mu_,x_]A[n2_,nu_,y_]A[n3_,rho_,z_]/;{n1,n2,n3}\[Element]Rationals &&n1<n2&&n2<n3:>T[a,b,c]A[a,mu,x]A[b,nu,y]A[c,rho,z];
a6=a5/.A[n1_,mu_,x_]A[n2_,nu_,y_]/;{n1,n2}\[Element]Rationals &&n1<n2:>T[a,b]A[a,mu,x]A[b,nu,y];
a7=a6/.A[n1_,mu_,x_]/;n1\[Element]Rationals:>T[a]A[a,mu,x])


(* Fourier Transform fields and deltas *)
myFourierTransform[expr_]:=(a1=expr/.{\[Psi][x_]:>Int[p] Exp[I x p]\[CapitalPsi][p],\[Psi]bar[x_]:>Int[q] Exp[-I x q]\[CapitalPsi]bar[q],
A[a_,mu_,x_]:> Int[k[a]]Exp[I(x+e[mu]/2)k[a]]A[a,mu,k[a]],
\[Delta][x_,y_]:> Int[s]Exp[I(x-y)s]};
a2=a1/.{k[a]->k1,k[b]->k2,k[c]->k3})


myFRintegrate[expr_]:=
(iv1=expr /. Int[p] Int[q]  \[CapitalPsi][p] \[CapitalPsi]bar[q] -> 1/.Int[k2]->1/.Int[k3]-> 1;
iv2=D[iv1/.x->x/I, x]/.x->0;
iv3=(iv2/.(s+p__):> I delta[s+p])/.delta[s+p_]Int[s] ex_:> (ex/.s-> -p);
iv4=D[iv3/.y->y/I, y]/.y->0/.(k1+p__):> I delta[k1+p];
iv5=iv4/.delta[k1+p_]Int[k1] ex_:> (ex/.k1-> -p)//ExpandAll;
iv6=iv5/.Exp[x_]:> Cos[x/I]+I Sin[x/I]//ExpandAll;
iv7=iv6/.k_ e[mu_]/;MemberQ[{p,q,k1,k2,k3},k]:>k[mu])


myTrigExpand[expr_]:=expr//.{Cos[a_+b_]:> Cos[a]Cos[b]-Sin[a]Sin[b],Sin[a_+b_]:>Sin[a]Cos[b]+Cos[a]Sin[b]}//ExpandAll
myTrigReduce[expr_,set_]:=FixedPoint[ExpandAll[ReplaceRepeated[#,{Cos[a_. f_[mu_]+x_.]Cos[b_. g_[mu_]+y_.]/;(MemberQ[set,f]&& MemberQ[set,g]):> 
1/2(Cos[a f[mu]-b g[mu]+x-y]+Cos[a f[mu]+b g[mu]+x+y]),Sin[a_. f_[mu_]+x_.]Sin[b_. g_[mu_]+y_.]/;(MemberQ[set,f]&& MemberQ[set,g]):> 
1/2(Cos[a f[mu]-b g[mu]+x-y]-Cos[a f[mu]+b g[mu]+x+y]),Sin[a_. f_[mu_]+x_.]Cos[b_. g_[mu_]+y_.]/;(MemberQ[set,f]&& MemberQ[set,g]):> 
1/2(Sin[a f[mu]-b g[mu]+x-y]+Sin[a f[mu]+b g[mu]+x+y])}]]&,expr]


myFRbreakdown[ex_]:=Module[{x,y},
x=ex/.A[a_,mu_,-k3-k2-p+q]:> A[a,mu,k1]/.A[a_,mu_,-k2-p+q]:> A[a,mu,k1]/.A[a_,mu_,-p+q]:> A[a,mu,k1];
y=x/.expr_ SUM[nu_]/;MemberQ[{nu1,nu2,nu3},nu]:> (expr -1/4(expr/.nu->mu))SUM[nu]//ExpandAll;
x=y/.A[a,nui_,k1]SUM[nui_]expr_/;MemberQ[{nu0,nu1,nu2,nu3},nui]:>(expr/.nui->munew/.mu->nui/.munew->mu)SUM[nui]A[a,mu,k1];
y=x/.A[b,nui_,k2]SUM[nui_]expr_/;MemberQ[{nu0,nu1,nu2,nu3},nui]:>(expr/.nui->nu)A[b,nu,k2];
x=y/.A[c,nui_,k3]SUM[nui_]expr_/;MemberQ[{nu0,nu1,nu2,nu3},nui]:>(expr/.nui->rho)A[c,rho,k3];
y=x/.A[a,mu,k1] A[b,mu,k2]A[c,mu,k3]->KroneckerDelta[mu,nu]KroneckerDelta[mu,rho]A[a,mu,k1] A[b,nu,k2]A[c,rho,k3];
x=y/.A[a,mu,k1] A[b,mu,k2]->KroneckerDelta[mu,nu]A[a,mu,k1] A[b,nu,k2];
y=x/.A[a,mu,k1] A[c,mu,k3]->KroneckerDelta[mu,rho]A[a,mu,k1] A[c,rho,k3];
x=y/.A[b,nu_,k2] A[c,nu_,k3]->KroneckerDelta[nu,rho]A[b,nu,k2] A[c,rho,k3];
y=x/.A[a,mu,k1] A[b,nu,k2]A[c,rho,k3]->1/.A[a,mu,k1] A[b,nu,k2]->1/.A[a,mu,k1]->1;
x=y/.\[Sigma][a_,rho]:>-\[Sigma][rho,a]/.\[Sigma][a_,nu]:>-\[Sigma][nu,a]/.\[Sigma][a_,mu]:>-\[Sigma][mu,a];
y=myTrigExpand[x];
x=myTrigReduce[y,{p,q,k1,k2,k3}];
y=x//.expr_ SUM[nu_]:> Sum[expr,{nu,1,4}];
x=y/.\[Sigma][a_,b_]/;a>b:>-\[Sigma][b,a]/.\[Sigma][a_,a_]:>0]


(* ::Chapter:: *)
(*Calculating diagrams/integrals *)


(* ::Section:: *)
(*Definitions*)


(* ::Subsection:: *)
(*Momenta*)


pv={p1,p2,p3,p4};
qv={q1,q2,q3,q4};
kv={k1,k2,k3,k4};
p[mu_]:=pv[[mu]]
q[mu_]:=qv[[mu]]
k[mu_]:=kv[[mu]]


(* ::Subsection:: *)
(*Gamma matrices*)


\[DoubleStruckCapitalI]={{1,0,0,0},{0,1,0,0},{0,0,1,0},{0,0,0,1}};
\[DoubledGamma][i_]:=If[i==4,Internal`DiracGammaMatrix[1,"Basis"->"Chiral"],-I Internal`DiracGammaMatrix[i+1,"Basis"->"Chiral"]]
\[Sigma][i_,j_]:=I/2(\[DoubledGamma][i] . \[DoubledGamma][j]-\[DoubledGamma][j] . \[DoubledGamma][i])


(* ::Section:: *)
(*Feynman rules*)


myVecExpand[expr_]:=expr//.(x_. f_+z_.)[m_]/;MemberQ[{p,q,k},f]:> x f[m]+(z)[m]/. 0[m_]:> 0


(* ::Subsubsection:: *)
(*Gluon Propagator*)


(* hat{k} *)
hat[k_,mu_]:=2Sin[1/2 k[mu]]//myVecExpand
(* hat{k}^2 *)
DB[k_]:= Sum[hat[k,mu]^2,{mu,4}]//myVecExpand
(* Delta_4 *)
Delta4[k_]:=(DB[k]-c1 Sum[hat[k,rho]^4,{rho,4}])(
DB[k]-c1(
DB[k]^2+Sum[hat[k,tau]^4,{tau,4}])+
1/2 c1^2 (
DB[k]^3+
2Sum[hat[k,tau]^6,{tau,4}]-DB[k]Sum[hat[k,tau]^4,{tau,4}]
)
)-4c1^3Sum[hat[k,rho]^4Product[If[tau==rho,1,hat[k,tau]^2],{tau,4}],{rho,4}]
(* A_{mu,nu}(k) (L\[UDoubleDot]scher Weisz)*)
ALW[mu_,nu_,k_]:=(1-KroneckerDelta[mu,nu])1/Delta4[k](
DB[k]^2-c1 DB[k](
2Sum[hat[k,rho]^4,{rho,4}]+
DB[k]Sum[Boole[rho!=mu &&rho!=nu]hat[k,rho]^2,{rho,4}]
)+c1^2(
(Sum[hat[k,rho]^4,{rho,4}])^2+
DB[k]Sum[hat[k,rho]^4,{rho,4}]Sum[Boole[rho!=mu &&rho!=nu]hat[k,rho]^2,{rho,4}]+
DB[k]^2Product[If[rho!=mu &&rho!=nu,hat[k,rho]^2,1],{rho,4}]
)
)
(* L\[UDoubleDot]scher Weisz gluon propagator *)
GLW[mu_,nu_,k_]:=a^2 \[DoubleStruckCapitalI]/DB[k]^2( hat[k,mu]hat[k,nu] +
Sum[(hat[k,sigma]KroneckerDelta[mu,nu]-hat[k,nu]KroneckerDelta[mu,sigma])hat[k,sigma]
ALW[sigma,nu,k],{sigma,4}])//myVecExpand


(* ::Subsubsection:: *)
(*Fermion Propagator*)


(* Wilson fermion propagator *)
DFWil[k_]:=1/4( 4 Sum[Sin[k[i]]^2,{i,4}]+r^2DB[k]^2)//myVecExpand
SWil[k_]:=a (- I Sum[ \[DoubledGamma][i]Sin[ k[i]],{i,4}]+r/2 DB[k]\[DoubleStruckCapitalI] )/DFWil[k]//myVecExpand


(* Brillouin fermion propagator *)
\[CapitalDelta]bri[k_]:=4((Cos[k[1]/2]Cos[k[2]/2]Cos[k[3]/2]Cos[k[4]/2])^2-1)
Diso[k_,mu_]:=I/27 Sin[k[mu]]Product[If[nu==mu,1,(Cos[k[nu]]+2)],{nu,4}]
DFBri[k_]:=1/4 r^2 \[CapitalDelta]bri[k]^2-Sum[Diso[k,mu]^2,{mu,4}]
SBri[k_]:=a (- Sum[ \[DoubledGamma][mu]Diso[k,mu],{mu,4}]-1/2 r \[CapitalDelta]bri[k]\[DoubleStruckCapitalI] )/DFBri[k]//myVecExpand


(* ::Subsubsection:: *)
(*ggg Vertex*)


Vg30[mu_,nu_,rho_,k1_,k2_,k3_]:=
KroneckerDelta[mu,nu]hat[k1-k2,rho]Cos[1/2 k3[mu]]
Vg31[mu_,nu_,rho_,k1_,k2_,k3_]:=
8Vg30[mu,nu,rho,k1,k2,k3]+
KroneckerDelta[mu,nu](
Cos[1/2 k3[mu]](
hat[k1-k2,mu](KroneckerDelta[mu,rho]DB[k3]-hat[k3,mu]hat[k3,rho])-
hat[k1-k2,rho](hat[k1,rho]^2+hat[k2,rho]^2)
)+
hat[k1-k2,rho](
hat[k1,mu]hat[k2,mu]-2Cos[1/2 k1[mu]]Cos[1/2 k2[mu]]hat[k3,mu]^2))
(* L\[UDoubleDot]scher-Weisz ggg-vertex *)
(* \[ScriptF][A,B,C] Vg3[mu_,nu_,rho_,k1_,k2_,k3_] *)
Vg3LW[mu_,nu_,rho_,k1_,k2_,k3_]:=
- 1/6I g0 /a(
c0 (Vg30[mu,nu,rho,k1,k2,k3]+
Vg30[rho,mu,nu,k3,k1,k2]+
Vg30[nu,rho,mu,k2,k3,k1])+
c1  (Vg31[mu,nu,rho,k1,k2,k3]+
Vg31[rho,mu,nu,k3,k1,k2]+
Vg31[nu,rho,mu,k2,k3,k1]))\[DoubleStruckCapitalI]//myVecExpand


(* ::Section:: *)
(*Color factors*)


myColor[expr_]:=expr/.{T[a_,b_,a_]:>-1/(2Nc) T[b],T[a_,a_,b_]:>CF T[b],T[b_,a_,a_]:>CF T[b],T[a_,b_]f[a_,b_,c_]:> I /2 Nc T[c],T[a_,a_]:>CF}


(* ::Section:: *)
(*Self-Energy*)


(* ::Subsection:: *)
(*Extracting Subscript[\[CapitalSigma], 0], Subscript[\[CapitalSigma], 1]*)


Sigma0[expr_]:=1/4Tr[expr]/.p1->0/.p2->0/.p3->0/.p4->0;


(* ::Section:: *)
(*\!\(\*SubsuperscriptBox[\(C\), \(SW\), \((1)\)]\)*)


(* ::Subsection:: *)
(*Extracting Subscript[G, 1]*)


D1[\[CapitalLambda]_,mu_]:= D[Tr[\[CapitalLambda][mu]],pv[[mu]]]+ D[Tr[\[CapitalLambda][mu]],qv[[mu]]]/.pi_/;MemberQ[Join[pv,qv],pi]-> 0
D2[\[CapitalLambda]_,mu_,nu_]:= D[Tr[\[CapitalLambda][mu] . \[DoubledGamma][nu] . \[DoubledGamma][mu]],pv[[nu]]]-D[Tr[\[CapitalLambda][mu] . \[DoubledGamma][nu] . \[DoubledGamma][mu]],qv[[nu]]]/.pi_/;MemberQ[Join[pv,qv],pi]-> 0
G1[\[CapitalLambda]_,mu_,nu_]:=-1/8(D1[\[CapitalLambda],mu]-D2[\[CapitalLambda],mu,nu]);


(* ::Section:: *)
(*Numerical Integration*)


myNumInt[expr_,p_]:=Flatten[{Chop[NIntegrate[expr, {k1,-Pi,Pi}, {k2,-Pi,Pi}, {k3,-Pi,Pi}, {k4,-Pi,Pi},
Method->{"LocalAdaptive","SymbolicProcessing"->0},PrecisionGoal->p,
IntegrationMonitor:>((error=Through[#1@"Error"])&) ]],error}/(2 Pi)^4 ]


myrloop[expr_,n1_,n2_]:={out={0,0,0,0,0,0,0,0,0,0,0};,
For[i=0,i<11,i++,{
Int1=AbsoluteTiming[FullForm[myNumInt[expr/.r->(5/10+i/10),n1]]],
Int2=AbsoluteTiming[FullForm[myNumInt[expr/.r->(5/10+i/10),n2]]],
ee=Int2[[2]][[1,1]],
ii=Int2[[2]][[1,1]]-Int1[[2]][[1,1]],
nn=Abs[Ceiling[Log[10,Abs[ee]]]],
ff=Abs[Ceiling[Log[10,Abs[ii]]]],
tt=Int1[[1]]+Int2[[1]];
out[[i+1]]={ee,ff},
If[tt>3600,{tt=tt/3600,hms="h"},If[tt>60,{tt=tt/60,hms="m"},hms="s"]],
Print["time: ",NumberForm[tt//N,{4,2}],hms,"  $",NumberForm[(5/10+i/10)//N,{2,1}],"$ & $",
NumberForm[ee,{nn+ff,ff}],"(1)$ &"]}],Clear[i];};


==> anc_mathematica/myLPT.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     77214,       2123]
NotebookOptionsPosition[     72976,       2041]
NotebookOutlinePosition[     73439,       2059]
CellTagsIndexPosition[     73396,       2056]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["myLPT", "Title",
 CellChangeTimes->{{3.885803288304677*^9, 
  3.885803289373242*^9}},ExpressionUUID->"84b15351-3be5-4328-adb5-\
944e287c95f4"],

Cell["\<\
(Written by Maximilian Ammer, 2023)
This package contains definitions and functions to do calculations in lattice \
perturbation theory.\
\>", "Text",
 CellChangeTimes->{{3.885999159530171*^9, 
  3.88599923635674*^9}},ExpressionUUID->"3bdbbb94-8c0e-46bc-a913-\
eb6aee5ef28e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Save", " ", 
    RowBox[{"as", " ", ".", "m"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Use", " ", "with", " ", 
    RowBox[{"Get", "[", "\"\<~path~/myLPT.m\>\"", "]"}]}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.885999242503152*^9, 
  3.885999304556218*^9}},ExpressionUUID->"baa3672e-56b1-452e-9e5c-\
69b9b6d0365d"],

Cell[CellGroupData[{

Cell["Generating Feynman rules", "Chapter",
 CellChangeTimes->{{3.8858709253168373`*^9, 
  3.885870929986123*^9}},ExpressionUUID->"ba2730c5-e1d5-4073-86da-\
33b26ad3b2e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myExpandU", "[", "expr_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"a1", "=", 
     RowBox[{
      RowBox[{"expr", "/.", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"n_", ",", 
          RowBox[{"-", "mu_"}], ",", "x_"}], "]"}], "\[RuleDelayed]", " ", 
        RowBox[{"Ud", "[", 
         RowBox[{"n", ",", "mu", ",", 
          RowBox[{"x", "-", 
           RowBox[{"e", "[", "mu", "]"}]}]}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"e", "[", 
        RowBox[{"-", "mu_"}], "]"}], "\[RuleDelayed]", " ", 
       RowBox[{"-", 
        RowBox[{"e", "[", "mu", "]"}]}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "Insert", " ", "Expansions", " ", "of", " ", "U", " ", "and", " ", 
      "Udagger"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"a2", "=", 
     RowBox[{"a1", "/.", 
      RowBox[{
       RowBox[{"U", "[", 
        RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], ":>", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"I", " ", "g0", " ", 
          RowBox[{"A", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"g0", "^", "2"}], "/", "2"}], "  ", 
          RowBox[{"A", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"1", "/", "10"}]}], ",", "mu", ",", "x"}], " ", "]"}]}], 
         "-", 
         RowBox[{"I", " ", 
          RowBox[{
           RowBox[{"g0", "^", "3"}], "/", "6"}], 
          RowBox[{"A", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"1", "/", "10"}]}], ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"2", "/", "10"}]}], ",", "mu", ",", "x"}], "]"}]}]}], 
        ")"}]}]}]}], ";", "\n", 
    RowBox[{"a3", "=", 
     RowBox[{"a2", "/.", 
      RowBox[{
       RowBox[{"Ud", "[", 
        RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], ":>", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"I", " ", "g0", " ", 
          RowBox[{"A", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}]}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"g0", "^", "2"}], "/", "2"}], "  ", 
          RowBox[{"A", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"1", "/", "10"}]}], ",", "mu", ",", "x"}], " ", "]"}]}], 
         "+", 
         RowBox[{"I", " ", 
          RowBox[{
           RowBox[{"g0", "^", "3"}], "/", "6"}], 
          RowBox[{"A", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"1", "/", "10"}]}], ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"2", "/", "10"}]}], ",", "mu", ",", "x"}], "]"}]}]}], 
        ")"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"Truncate", " ", "at", " ", "order", " ", 
      RowBox[{"g0", "^", "3"}]}], " ", "*)"}], "\n", 
    RowBox[{"a4", "=", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"a3", "+", 
        RowBox[{
         RowBox[{"O", "[", "g0", "]"}], "^", "4"}]}], "]"}], "//", 
      "ExpandAll"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"Sort", " ", "As"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"a5", "=", 
     RowBox[{"a4", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"n3_", ",", "rho_", ",", "z_"}], "]"}]}], "/;", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"n1", ",", "n2", ",", "n3"}], "}"}], "\[Element]", 
          "Rationals"}], " ", "&&", 
         RowBox[{"n1", "<", "n2"}], "&&", 
         RowBox[{"n2", "<", "n3"}]}]}], ":>", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"c", ",", "rho", ",", "z"}], "]"}]}]}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"a6", "=", 
     RowBox[{"a5", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "/;", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ",
          "&&", 
         RowBox[{"n1", "<", "n2"}]}]}], ":>", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "nu", ",", "y"}], "]"}]}]}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"a7", "=", 
     RowBox[{"a6", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "/;", 
        RowBox[{"n1", "\[Element]", "Rationals"}]}], ":>", 
       RowBox[{
        RowBox[{"T", "[", "a", "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "x"}], "]"}]}]}]}]}]}], ")"}]}]], "Code",\

 CellChangeTimes->{{3.885871739568317*^9, 3.885871753609109*^9}, {
   3.885871856324844*^9, 3.885871914691772*^9}, 3.8858719476590548`*^9, {
   3.885872705118887*^9, 3.885872806253078*^9}, {3.885872849392411*^9, 
   3.885872859911757*^9}, 3.885873107609563*^9, 3.8858733201727037`*^9, {
   3.885873614536826*^9, 3.8858736738937693`*^9}, {3.8858737830554132`*^9, 
   3.8858738257389317`*^9}, {3.885874072922406*^9, 3.8858740786232*^9}, {
   3.885874624505851*^9, 3.885874629298789*^9}, 
   3.8858766020265627`*^9},ExpressionUUID->"5f52949f-2b55-4822-8eee-\
d3989af47b47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Fourier", " ", "Transform", " ", "fields", " ", "and", " ", "deltas"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"myFourierTransform", "[", "expr_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a1", "=", 
      RowBox[{"expr", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", "x_", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Int", "[", "p", "]"}], " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "x", " ", "p"}], "]"}], 
           RowBox[{"\[CapitalPsi]", "[", "p", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[Psi]bar", "[", "x_", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Int", "[", "q", "]"}], " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "x", " ", "q"}], "]"}], 
           RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a_", ",", "mu_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
          " ", 
          RowBox[{
           RowBox[{"Int", "[", 
            RowBox[{"k", "[", "a", "]"}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"x", "+", 
               RowBox[{
                RowBox[{"e", "[", "mu", "]"}], "/", "2"}]}], ")"}], 
             RowBox[{"k", "[", "a", "]"}]}], "]"}], 
           RowBox[{"A", "[", 
            RowBox[{"a", ",", "mu", ",", 
             RowBox[{"k", "[", "a", "]"}]}], "]"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"x_", ",", "y_"}], "]"}], "\[RuleDelayed]", " ", 
          RowBox[{
           RowBox[{"Int", "[", "s", "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"x", "-", "y"}], ")"}], "s"}], "]"}]}]}]}], "}"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"a2", "=", 
      RowBox[{"a1", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"k", "[", "a", "]"}], "\[Rule]", "k1"}], ",", 
         RowBox[{
          RowBox[{"k", "[", "b", "]"}], "\[Rule]", "k2"}], ",", 
         RowBox[{
          RowBox[{"k", "[", "c", "]"}], "\[Rule]", "k3"}]}], "}"}]}]}]}], 
    ")"}]}]}]], "Code",
 CellChangeTimes->{{3.8858728688445272`*^9, 3.885872970140979*^9}, {
  3.88587450236215*^9, 
  3.885874512070318*^9}},ExpressionUUID->"d6648e84-d63e-4506-a08c-\
65b0db2d1f7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myFRintegrate", "[", "expr_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"iv1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"expr", " ", "/.", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Int", "[", "p", "]"}], " ", 
          RowBox[{"Int", "[", "q", "]"}], "  ", 
          RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
          RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], " ", "\[Rule]", " ", 
         "1"}]}], "/.", 
       RowBox[{
        RowBox[{"Int", "[", "k2", "]"}], "\[Rule]", "1"}]}], "/.", 
      RowBox[{
       RowBox[{"Int", "[", "k3", "]"}], "\[Rule]", " ", "1"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"iv2", "=", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"iv1", "/.", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{"x", "/", "I"}]}]}], ",", " ", "x"}], "]"}], "/.", 
      RowBox[{"x", "\[Rule]", "0"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"iv3", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"iv2", "/.", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", "p__"}], ")"}], "\[RuleDelayed]", " ", 
         RowBox[{"I", " ", 
          RowBox[{"delta", "[", 
           RowBox[{"s", "+", "p"}], "]"}]}]}]}], ")"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"delta", "[", 
         RowBox[{"s", "+", "p_"}], "]"}], 
        RowBox[{"Int", "[", "s", "]"}], " ", "ex_"}], "\[RuleDelayed]", " ", 
       RowBox[{"(", 
        RowBox[{"ex", "/.", 
         RowBox[{"s", "\[Rule]", " ", 
          RowBox[{"-", "p"}]}]}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"iv4", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"iv3", "/.", 
          RowBox[{"y", "\[Rule]", 
           RowBox[{"y", "/", "I"}]}]}], ",", " ", "y"}], "]"}], "/.", 
       RowBox[{"y", "\[Rule]", "0"}]}], "/.", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p__"}], ")"}], "\[RuleDelayed]", " ", 
       RowBox[{"I", " ", 
        RowBox[{"delta", "[", 
         RowBox[{"k1", "+", "p"}], "]"}]}]}]}]}], ";", "\[IndentingNewLine]", 
    
    RowBox[{"iv5", "=", 
     RowBox[{
      RowBox[{"iv4", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"delta", "[", 
          RowBox[{"k1", "+", "p_"}], "]"}], 
         RowBox[{"Int", "[", "k1", "]"}], " ", "ex_"}], "\[RuleDelayed]", " ", 
        RowBox[{"(", 
         RowBox[{"ex", "/.", 
          RowBox[{"k1", "\[Rule]", " ", 
           RowBox[{"-", "p"}]}]}], ")"}]}]}], "//", "ExpandAll"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"iv6", "=", 
     RowBox[{
      RowBox[{"iv5", "/.", 
       RowBox[{
        RowBox[{"Exp", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"x", "/", "I"}], "]"}], "+", 
         RowBox[{"I", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"x", "/", "I"}], "]"}]}]}]}]}], "//", "ExpandAll"}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"iv7", "=", 
     RowBox[{"iv6", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"k_", " ", 
         RowBox[{"e", "[", "mu_", "]"}]}], "/;", 
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"p", ",", "q", ",", "k1", ",", "k2", ",", "k3"}], "}"}], 
          ",", "k"}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{"k", "[", "mu", "]"}]}]}]}]}], ")"}]}]], "Code",
 CellChangeTimes->{{3.885870947706397*^9, 
  3.885870947908823*^9}},ExpressionUUID->"ce66c771-d797-4ec4-8e41-\
6c1f39e8edb2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"myTrigExpand", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{"expr", "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"a_", "+", "b_"}], "]"}], "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", "a", "]"}], 
         RowBox[{"Cos", "[", "b", "]"}]}], "-", 
        RowBox[{
         RowBox[{"Sin", "[", "a", "]"}], 
         RowBox[{"Sin", "[", "b", "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"a_", "+", "b_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "a", "]"}], 
         RowBox[{"Cos", "[", "b", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "a", "]"}], 
         RowBox[{"Sin", "[", "b", "]"}]}]}]}]}], "}"}]}], "//", 
   "ExpandAll"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myTrigReduce", "[", 
   RowBox[{"expr_", ",", "set_"}], "]"}], ":=", 
  RowBox[{"FixedPoint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ExpandAll", "[", 
      RowBox[{"ReplaceRepeated", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"a_.", " ", 
                RowBox[{"f_", "[", "mu_", "]"}]}], "+", "x_."}], "]"}], 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"b_.", " ", 
                RowBox[{"g_", "[", "mu_", "]"}]}], "+", "y_."}], "]"}]}], "/;", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"set", ",", "f"}], "]"}], "&&", " ", 
              RowBox[{"MemberQ", "[", 
               RowBox[{"set", ",", "g"}], "]"}]}], ")"}]}], "\[RuleDelayed]", 
           " ", "\n", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"a", " ", 
                 RowBox[{"f", "[", "mu", "]"}]}], "-", 
                RowBox[{"b", " ", 
                 RowBox[{"g", "[", "mu", "]"}]}], "+", "x", "-", "y"}], "]"}],
               "+", 
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"a", " ", 
                 RowBox[{"f", "[", "mu", "]"}]}], "+", 
                RowBox[{"b", " ", 
                 RowBox[{"g", "[", "mu", "]"}]}], "+", "x", "+", "y"}], 
               "]"}]}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"a_.", " ", 
                RowBox[{"f_", "[", "mu_", "]"}]}], "+", "x_."}], "]"}], 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"b_.", " ", 
                RowBox[{"g_", "[", "mu_", "]"}]}], "+", "y_."}], "]"}]}], "/;", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"set", ",", "f"}], "]"}], "&&", " ", 
              RowBox[{"MemberQ", "[", 
               RowBox[{"set", ",", "g"}], "]"}]}], ")"}]}], "\[RuleDelayed]", 
           " ", "\n", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"a", " ", 
                 RowBox[{"f", "[", "mu", "]"}]}], "-", 
                RowBox[{"b", " ", 
                 RowBox[{"g", "[", "mu", "]"}]}], "+", "x", "-", "y"}], "]"}],
               "-", 
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"a", " ", 
                 RowBox[{"f", "[", "mu", "]"}]}], "+", 
                RowBox[{"b", " ", 
                 RowBox[{"g", "[", "mu", "]"}]}], "+", "x", "+", "y"}], 
               "]"}]}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"a_.", " ", 
                RowBox[{"f_", "[", "mu_", "]"}]}], "+", "x_."}], "]"}], 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"b_.", " ", 
                RowBox[{"g_", "[", "mu_", "]"}]}], "+", "y_."}], "]"}]}], "/;", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"set", ",", "f"}], "]"}], "&&", " ", 
              RowBox[{"MemberQ", "[", 
               RowBox[{"set", ",", "g"}], "]"}]}], ")"}]}], "\[RuleDelayed]", 
           " ", "\n", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"a", " ", 
                 RowBox[{"f", "[", "mu", "]"}]}], "-", 
                RowBox[{"b", " ", 
                 RowBox[{"g", "[", "mu", "]"}]}], "+", "x", "-", "y"}], "]"}],
               "+", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"a", " ", 
                 RowBox[{"f", "[", "mu", "]"}]}], "+", 
                RowBox[{"b", " ", 
                 RowBox[{"g", "[", "mu", "]"}]}], "+", "x", "+", "y"}], 
               "]"}]}], ")"}]}]}]}], "}"}]}], "]"}], "]"}], "&"}], ",", 
    "expr"}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.885870972719367*^9, 
  3.885870997320546*^9}},ExpressionUUID->"2c81a4e9-2a79-44e5-b643-\
fffad1e5718a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myFRbreakdown", "[", "ex_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"x", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"ex", "/.", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a_", ",", "mu_", ",", 
            RowBox[{
             RowBox[{"-", "k3"}], "-", "k2", "-", "p", "+", "q"}]}], "]"}], ":>",
           " ", 
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "mu", ",", "k1"}], "]"}]}]}], "/.", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"a_", ",", "mu_", ",", 
           RowBox[{
            RowBox[{"-", "k2"}], "-", "p", "+", "q"}]}], "]"}], ":>", " ", 
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "k1"}], "]"}]}]}], "/.", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"a_", ",", "mu_", ",", 
          RowBox[{
           RowBox[{"-", "p"}], "+", "q"}]}], "]"}], ":>", " ", 
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "k1"}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{
       RowBox[{"x", "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"expr_", " ", 
           RowBox[{"SUM", "[", "nu_", "]"}]}], "/;", 
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"nu1", ",", "nu2", ",", "nu3"}], "}"}], ",", "nu"}], 
           "]"}]}], ":>", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"expr", " ", "-", 
            RowBox[{
             RowBox[{"1", "/", "4"}], 
             RowBox[{"(", 
              RowBox[{"expr", "/.", 
               RowBox[{"nu", "->", "mu"}]}], ")"}]}]}], ")"}], 
          RowBox[{"SUM", "[", "nu", "]"}]}]}]}], "//", "ExpandAll"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{"y", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
          RowBox[{"SUM", "[", "nui_", "]"}], "expr_"}], "/;", 
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"nu0", ",", "nu1", ",", "nu2", ",", "nu3"}], "}"}], ",", 
           "nui"}], "]"}]}], ":>", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"expr", "/.", 
             RowBox[{"nui", "->", "munew"}]}], "/.", 
            RowBox[{"mu", "->", "nui"}]}], "/.", 
           RowBox[{"munew", "->", "mu"}]}], ")"}], 
         RowBox[{"SUM", "[", "nui", "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "k1"}], "]"}]}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{"x", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}], 
          RowBox[{"SUM", "[", "nui_", "]"}], "expr_"}], "/;", 
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"nu0", ",", "nu1", ",", "nu2", ",", "nu3"}], "}"}], ",", 
           "nui"}], "]"}]}], ":>", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"expr", "/.", 
           RowBox[{"nui", "->", "nu"}]}], ")"}], 
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "nu", ",", "k2"}], "]"}]}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{"y", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}], 
          RowBox[{"SUM", "[", "nui_", "]"}], "expr_"}], "/;", 
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"nu0", ",", "nu1", ",", "nu2", ",", "nu3"}], "}"}], ",", 
           "nui"}], "]"}]}], ":>", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"expr", "/.", 
           RowBox[{"nui", "->", "rho"}]}], ")"}], 
         RowBox[{"A", "[", 
          RowBox[{"c", ",", "rho", ",", "k3"}], "]"}]}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{"x", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"c", ",", "mu", ",", "k3"}], "]"}]}], "->", 
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"mu", ",", "nu"}], "]"}], 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"mu", ",", "rho"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "nu", ",", "k2"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"c", ",", "rho", ",", "k3"}], "]"}]}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{"y", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "mu", ",", "k2"}], "]"}]}], "->", 
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"mu", ",", "nu"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "nu", ",", "k2"}], "]"}]}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{"x", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
         RowBox[{"A", "[", 
          RowBox[{"c", ",", "mu", ",", "k3"}], "]"}]}], "->", 
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"mu", ",", "rho"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
         RowBox[{"A", "[", 
          RowBox[{"c", ",", "rho", ",", "k3"}], "]"}]}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{"y", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "nu_", ",", "k2"}], "]"}], " ", 
         RowBox[{"A", "[", 
          RowBox[{"c", ",", "nu_", ",", "k3"}], "]"}]}], "->", 
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"nu", ",", "rho"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "nu", ",", "k2"}], "]"}], " ", 
         RowBox[{"A", "[", 
          RowBox[{"c", ",", "rho", ",", "k3"}], "]"}]}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
           RowBox[{"A", "[", 
            RowBox[{"b", ",", "nu", ",", "k2"}], "]"}], 
           RowBox[{"A", "[", 
            RowBox[{"c", ",", "rho", ",", "k3"}], "]"}]}], "->", "1"}]}], "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "nu", ",", "k2"}], "]"}]}], "->", "1"}]}], "/.", 
       
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], "->", "1"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"y", "/.", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"a_", ",", "rho"}], "]"}], ":>", 
          RowBox[{"-", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"rho", ",", "a"}], "]"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"a_", ",", "nu"}], "]"}], ":>", 
         RowBox[{"-", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"nu", ",", "a"}], "]"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"a_", ",", "mu"}], "]"}], ":>", 
        RowBox[{"-", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"mu", ",", "a"}], "]"}]}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{"myTrigExpand", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{"myTrigReduce", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "q", ",", "k1", ",", "k2", ",", "k3"}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{"x", "//.", 
       RowBox[{
        RowBox[{"expr_", " ", 
         RowBox[{"SUM", "[", "nu_", "]"}]}], ":>", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{"expr", ",", 
          RowBox[{"{", 
           RowBox[{"nu", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{
       RowBox[{"y", "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
          RowBox[{"a", ">", "b"}]}], ":>", 
         RowBox[{"-", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"b", ",", "a"}], "]"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"a_", ",", "a_"}], "]"}], ":>", "0"}]}]}]}]}], 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.885875417846511*^9, 3.8858754344293423`*^9}, {
  3.8858755330486927`*^9, 3.8858755332962313`*^9}, {3.885875717079735*^9, 
  3.885875861070097*^9}, {3.8858759323311768`*^9, 3.885875975070076*^9}, {
  3.885876017914598*^9, 3.885876049818109*^9}, {3.885876092110304*^9, 
  3.885876126317027*^9}},ExpressionUUID->"fc5ae989-e65b-44cc-a5a6-\
9eaf300978cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculating diagrams/integrals ", "Chapter",
 CellChangeTimes->{{3.885870894109146*^9, 
  3.885870913075945*^9}},ExpressionUUID->"d496b4a0-a285-4e2d-b8f9-\
7941558a504b"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.885999418712037*^9, 
  3.885999420355612*^9}},ExpressionUUID->"2504b90e-73bf-444b-ad63-\
c88d9965ed79"],

Cell[CellGroupData[{

Cell["Momenta", "Subsection",
 CellChangeTimes->{{3.885804768308319*^9, 
  3.8858047699511538`*^9}},ExpressionUUID->"056c7a89-9049-4ed1-a7b1-\
c46e9c7ce0eb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pv", "=", 
   RowBox[{"{", 
    RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qv", "=", 
   RowBox[{"{", 
    RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kv", "=", 
   RowBox[{"{", 
    RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "[", "mu_", "]"}], ":=", 
  RowBox[{"pv", "[", 
   RowBox[{"[", "mu", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "[", "mu_", "]"}], ":=", 
  RowBox[{"qv", "[", 
   RowBox[{"[", "mu", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "[", "mu_", "]"}], ":=", 
  RowBox[{"kv", "[", 
   RowBox[{"[", "mu", "]"}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.857011317688249*^9, 3.8570113203421297`*^9}, {
  3.858133468263427*^9, 3.858133469782531*^9}, {3.8587381889424458`*^9, 
  3.858738193869678*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"8db678fb-0e42-44ff-9d6b-04f246bc9b5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gamma matrices", "Subsection",
 CellChangeTimes->{{3.8128713507275057`*^9, 
  3.8128713538775063`*^9}},ExpressionUUID->"9650257c-dc0c-4481-b345-\
867f61dd6ce8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalI]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubledGamma]", "[", "i_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"i", "\[Equal]", "4"}], ",", 
    RowBox[{"Internal`DiracGammaMatrix", "[", 
     RowBox[{"1", ",", 
      RowBox[{"\"\<Basis\>\"", "\[Rule]", "\"\<Chiral\>\""}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"-", "I"}], " ", 
     RowBox[{"Internal`DiracGammaMatrix", "[", 
      RowBox[{
       RowBox[{"i", "+", "1"}], ",", 
       RowBox[{"\"\<Basis\>\"", "\[Rule]", "\"\<Chiral\>\""}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"I", "/", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[DoubledGamma]", "[", "i", "]"}], ".", 
      RowBox[{"\[DoubledGamma]", "[", "j", "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[DoubledGamma]", "[", "j", "]"}], ".", 
      RowBox[{"\[DoubledGamma]", "[", "i", "]"}]}]}], ")"}]}]}]}], "Code",
 CellChangeTimes->{
  3.8193433850711613`*^9, {3.8570134428093767`*^9, 3.857013486100297*^9}, {
   3.8570225381472683`*^9, 3.857022544716034*^9}, {3.857022782726858*^9, 
   3.857022832462639*^9}, {3.8570230965747833`*^9, 3.8570230985987062`*^9}, 
   3.858738205615757*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"a89d2f14-d93b-4f91-ae39-9d67331ab994"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Feynman rules", "Section",
 CellChangeTimes->{{3.822567858113987*^9, 3.82256786310902*^9}, 
   3.885999423617152*^9},ExpressionUUID->"992556cf-4875-4542-8990-\
f0c25d825ef2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myVecExpand", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{"expr", "//.", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x_.", " ", "f_"}], "+", "z_."}], ")"}], "[", "m_", "]"}], "/;", 
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"p", ",", "q", ",", "k"}], "}"}], ",", "f"}], "]"}]}], 
     "\[RuleDelayed]", " ", 
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"f", "[", "m", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", "z", ")"}], "[", "m", "]"}]}]}]}], "/.", " ", 
   RowBox[{
    RowBox[{"0", "[", "m_", "]"}], "\[RuleDelayed]", " ", "0"}]}]}]], "Code",
 CellLabel->"In[24]:=",ExpressionUUID->"c65c7cc0-d568-40de-bc55-dd2ee55384d4"],

Cell[CellGroupData[{

Cell["Gluon Propagator", "Subsubsection",
 CellChangeTimes->{{3.812871361201427*^9, 3.812871375389496*^9}, {
  3.859009061757909*^9, 3.8590090626125*^9}, {3.861895337302475*^9, 
  3.861895338089162*^9}},ExpressionUUID->"e19a68e9-e35d-44c0-b2b2-\
223ec88db90e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"hat", 
    RowBox[{"{", "k", "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"hat", "[", 
     RowBox[{"k_", ",", "mu_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"k", "[", "mu", "]"}]}], "]"}]}], "//", "myVecExpand"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"hat", 
     RowBox[{
      RowBox[{"{", "k", "}"}], "^", "2"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DB", "[", "k_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"hat", "[", 
         RowBox[{"k", ",", "mu"}], "]"}], "^", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "4"}], "}"}]}], "]"}], "//", "myVecExpand"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Delta_", "4"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Delta4", "[", "k_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"DB", "[", "k", "]"}], "-", 
        RowBox[{"c1", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"hat", "[", 
             RowBox[{"k", ",", "rho"}], "]"}], "^", "4"}], ",", 
           RowBox[{"{", 
            RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}]}], ")"}], 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"DB", "[", "k", "]"}], "-", 
        RowBox[{"c1", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"DB", "[", "k", "]"}], "^", "2"}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"hat", "[", 
               RowBox[{"k", ",", "tau"}], "]"}], "^", "4"}], ",", 
             RowBox[{"{", 
              RowBox[{"tau", ",", "4"}], "}"}]}], "]"}]}], ")"}]}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"c1", "^", "2"}], " ", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"DB", "[", "k", "]"}], "^", "3"}], "+", 
           "\[IndentingNewLine]", 
           RowBox[{"2", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"hat", "[", 
                RowBox[{"k", ",", "tau"}], "]"}], "^", "6"}], ",", 
              RowBox[{"{", 
               RowBox[{"tau", ",", "4"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"DB", "[", "k", "]"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"hat", "[", 
                RowBox[{"k", ",", "tau"}], "]"}], "^", "4"}], ",", 
              RowBox[{"{", 
               RowBox[{"tau", ",", "4"}], "}"}]}], "]"}]}]}], 
          "\[IndentingNewLine]", ")"}]}]}], "\[IndentingNewLine]", ")"}]}], 
     "-", 
     RowBox[{"4", 
      RowBox[{"c1", "^", "3"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"hat", "[", 
           RowBox[{"k", ",", "rho"}], "]"}], "^", "4"}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"tau", "==", "rho"}], ",", "1", ",", 
             RowBox[{
              RowBox[{"hat", "[", 
               RowBox[{"k", ",", "tau"}], "]"}], "^", "2"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"tau", ",", "4"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"A_", 
     RowBox[{"{", 
      RowBox[{"mu", ",", "nu"}], "}"}], 
     RowBox[{"(", "k", ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L\[UDoubleDot]scher", " ", "Weisz"}], ")"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ALW", "[", 
     RowBox[{"mu_", ",", "nu_", ",", "k_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "nu"}], "]"}]}], ")"}], 
     RowBox[{"1", "/", 
      RowBox[{"Delta4", "[", "k", "]"}]}], 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"DB", "[", "k", "]"}], "^", "2"}], "-", 
       RowBox[{"c1", " ", 
        RowBox[{"DB", "[", "k", "]"}], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"hat", "[", 
               RowBox[{"k", ",", "rho"}], "]"}], "^", "4"}], ",", 
             RowBox[{"{", 
              RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"DB", "[", "k", "]"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Boole", "[", 
               RowBox[{
                RowBox[{"rho", "!=", "mu"}], " ", "&&", 
                RowBox[{"rho", "!=", "nu"}]}], "]"}], 
              RowBox[{
               RowBox[{"hat", "[", 
                RowBox[{"k", ",", "rho"}], "]"}], "^", "2"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}]}], 
         "\[IndentingNewLine]", ")"}]}], "+", 
       RowBox[{
        RowBox[{"c1", "^", "2"}], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"hat", "[", 
                RowBox[{"k", ",", "rho"}], "]"}], "^", "4"}], ",", 
              RowBox[{"{", 
               RowBox[{"rho", ",", "4"}], "}"}]}], "]"}], ")"}], "^", "2"}], 
          "+", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"DB", "[", "k", "]"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"hat", "[", 
               RowBox[{"k", ",", "rho"}], "]"}], "^", "4"}], ",", 
             RowBox[{"{", 
              RowBox[{"rho", ",", "4"}], "}"}]}], "]"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Boole", "[", 
               RowBox[{
                RowBox[{"rho", "!=", "mu"}], " ", "&&", 
                RowBox[{"rho", "!=", "nu"}]}], "]"}], 
              RowBox[{
               RowBox[{"hat", "[", 
                RowBox[{"k", ",", "rho"}], "]"}], "^", "2"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"DB", "[", "k", "]"}], "^", "2"}], 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"rho", "!=", "mu"}], " ", "&&", 
                RowBox[{"rho", "!=", "nu"}]}], ",", 
               RowBox[{
                RowBox[{"hat", "[", 
                 RowBox[{"k", ",", "rho"}], "]"}], "^", "2"}], ",", "1"}], 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}]}], 
         "\[IndentingNewLine]", ")"}]}]}], "\[IndentingNewLine]", ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "L\[UDoubleDot]scher", " ", "Weisz", " ", "gluon", " ", "propagator"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GLW", "[", 
     RowBox[{"mu_", ",", "nu_", ",", "k_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "^", "2"}], " ", 
      RowBox[{"\[DoubleStruckCapitalI]", "/", 
       RowBox[{
        RowBox[{"DB", "[", "k", "]"}], "^", "2"}]}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"hat", "[", 
          RowBox[{"k", ",", "mu"}], "]"}], 
         RowBox[{"hat", "[", 
          RowBox[{"k", ",", "nu"}], "]"}]}], " ", "+", "\[IndentingNewLine]", 
        
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"hat", "[", 
               RowBox[{"k", ",", "sigma"}], "]"}], 
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"mu", ",", "nu"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"hat", "[", 
               RowBox[{"k", ",", "nu"}], "]"}], 
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"mu", ",", "sigma"}], "]"}]}]}], ")"}], 
           RowBox[{"hat", "[", 
            RowBox[{"k", ",", "sigma"}], "]"}], "\n", 
           RowBox[{"ALW", "[", 
            RowBox[{"sigma", ",", "nu", ",", "k"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"sigma", ",", "4"}], "}"}]}], "]"}]}], ")"}]}], "//", 
     "myVecExpand"}]}]}]}]], "Code",
 CellChangeTimes->{{3.81097253548437*^9, 3.810972540394726*^9}, {
   3.8109725875373774`*^9, 3.8109725883694077`*^9}, {3.81097263111329*^9, 
   3.810972721472415*^9}, {3.810972867762424*^9, 3.8109728878172493`*^9}, 
   3.8109729302977543`*^9, {3.810973038528572*^9, 3.8109730460719757`*^9}, {
   3.81097683302862*^9, 3.8109768428117323`*^9}, {3.810977428655953*^9, 
   3.8109774323351517`*^9}, {3.811044541438044*^9, 3.811044627276163*^9}, {
   3.811045180095805*^9, 3.811045185127636*^9}, {3.8111483748206577`*^9, 
   3.811148375400125*^9}, {3.8123502351825333`*^9, 3.812350239636787*^9}, {
   3.812427292164879*^9, 3.8124272934017773`*^9}, {3.812428726981859*^9, 
   3.812428729726006*^9}, {3.8124292302953863`*^9, 3.812429261075025*^9}, {
   3.812686273596064*^9, 3.812686278182828*^9}, {3.812686623806431*^9, 
   3.812686624558929*^9}, {3.812686775244706*^9, 3.812686775761816*^9}, {
   3.8587382857357893`*^9, 3.858738294323349*^9}, 3.877064140940217*^9, {
   3.8858037633953533`*^9, 3.885803779336425*^9}, {3.885803815708788*^9, 
   3.885804070033152*^9}, {3.88580429040252*^9, 3.885804361581562*^9}, {
   3.885804400191429*^9, 3.8858044101261253`*^9}, 3.8858710532920322`*^9, {
   3.885969219877799*^9, 
   3.8859692201191883`*^9}},ExpressionUUID->"7d0106a1-6a4d-4f08-8d5e-\
e83bf7b87c86"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fermion Propagator", "Subsubsection",
 CellChangeTimes->{{3.812871394974801*^9, 
  3.81287139968819*^9}},ExpressionUUID->"b9523df3-7b4a-4e54-b518-\
33b6a79e74c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Wilson", " ", "fermion", " ", "propagator"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DFWil", "[", "k_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"k", "[", "i", "]"}], "]"}], "^", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"r", "^", "2"}], 
         RowBox[{
          RowBox[{"DB", "[", "k", "]"}], "^", "2"}]}]}], ")"}]}], "//", 
     "myVecExpand"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SWil", "[", "k_", "]"}], ":=", 
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", " ", "I"}], " ", 
          RowBox[{"Sum", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[DoubledGamma]", "[", "i", "]"}], 
             RowBox[{"Sin", "[", " ", 
              RowBox[{"k", "[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"r", "/", "2"}], " ", 
          RowBox[{"DB", "[", "k", "]"}], "\[DoubleStruckCapitalI]"}]}], " ", 
        ")"}], "/", 
       RowBox[{"DFWil", "[", "k", "]"}]}]}], "//", 
     "myVecExpand"}]}]}]}]], "Code",
 CellChangeTimes->{
  3.858738393654546*^9, {3.8587385136738567`*^9, 3.858738518723473*^9}, {
   3.8604692057771883`*^9, 3.860469205988022*^9}, {3.873023125659628*^9, 
   3.873023138248416*^9}, {3.885803490765108*^9, 3.885803518958674*^9}, {
   3.885803565928021*^9, 3.885803569539936*^9}, {3.885825146613328*^9, 
   3.885825157503636*^9}},ExpressionUUID->"21c0f7e6-87d9-49de-92e4-\
9dac0a5071f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Brillouin", " ", "fermion", " ", "propagator"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]bri", "[", "k_", "]"}], ":=", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], "/", "2"}], "]"}], 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"k", "[", "2", "]"}], "/", "2"}], "]"}], 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"k", "[", "3", "]"}], "/", "2"}], "]"}], 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"k", "[", "4", "]"}], "/", "2"}], "]"}]}], ")"}], "^", 
        "2"}], "-", "1"}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Diso", "[", 
     RowBox[{"k_", ",", "mu_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"I", "/", "27"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"k", "[", "mu", "]"}], "]"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"nu", "\[Equal]", "mu"}], ",", "1", ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"k", "[", "nu", "]"}], "]"}], "+", "2"}], ")"}]}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"nu", ",", "4"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DFBri", "[", "k_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "4"}], " ", 
      RowBox[{"r", "^", "2"}], " ", 
      RowBox[{
       RowBox[{"\[CapitalDelta]bri", "[", "k", "]"}], "^", "2"}]}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Diso", "[", 
         RowBox[{"k", ",", "mu"}], "]"}], "^", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "4"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SBri", "[", "k_", "]"}], ":=", 
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", " ", 
          RowBox[{"Sum", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[DoubledGamma]", "[", "mu", "]"}], 
             RowBox[{"Diso", "[", 
              RowBox[{"k", ",", "mu"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"mu", ",", "4"}], "}"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", "r", " ", 
          RowBox[{"\[CapitalDelta]bri", "[", "k", "]"}], 
          "\[DoubleStruckCapitalI]"}]}], " ", ")"}], "/", 
       RowBox[{"DFBri", "[", "k", "]"}]}]}], "//", 
     "myVecExpand"}]}]}]}]], "Code",
 CellChangeTimes->{{3.885803529601366*^9, 3.885803562395907*^9}, {
  3.885804099810381*^9, 3.885804104545989*^9}, {3.885825102007245*^9, 
  3.88582511767859*^9}, {3.8858251656598463`*^9, 
  3.885825166076111*^9}},ExpressionUUID->"7753881e-76b3-4c3e-923b-\
ec4084aad8d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["ggg Vertex", "Subsubsection",
 CellChangeTimes->{{3.812871490398881*^9, 
  3.812871492693903*^9}},ExpressionUUID->"dbc01d02-5966-4558-8676-\
7af20fdce158"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Vg30", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"KroneckerDelta", "[", 
    RowBox[{"mu", ",", "nu"}], "]"}], 
   RowBox[{"hat", "[", 
    RowBox[{
     RowBox[{"k1", "-", "k2"}], ",", "rho"}], "]"}], 
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"k3", "[", "mu", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vg31", "[", 
    RowBox[{
    "mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
    "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"8", 
     RowBox[{"Vg30", "[", 
      RowBox[{"mu", ",", "nu", ",", "rho", ",", "k1", ",", "k2", ",", "k3"}], 
      "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "nu"}], "]"}], 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"k3", "[", "mu", "]"}]}], "]"}], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"hat", "[", 
            RowBox[{
             RowBox[{"k1", "-", "k2"}], ",", "mu"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"mu", ",", "rho"}], "]"}], 
              RowBox[{"DB", "[", "k3", "]"}]}], "-", 
             RowBox[{
              RowBox[{"hat", "[", 
               RowBox[{"k3", ",", "mu"}], "]"}], 
              RowBox[{"hat", "[", 
               RowBox[{"k3", ",", "rho"}], "]"}]}]}], ")"}]}], "-", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"hat", "[", 
            RowBox[{
             RowBox[{"k1", "-", "k2"}], ",", "rho"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"hat", "[", 
               RowBox[{"k1", ",", "rho"}], "]"}], "^", "2"}], "+", 
             RowBox[{
              RowBox[{"hat", "[", 
               RowBox[{"k2", ",", "rho"}], "]"}], "^", "2"}]}], ")"}]}]}], 
         "\[IndentingNewLine]", ")"}]}], "+", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"hat", "[", 
         RowBox[{
          RowBox[{"k1", "-", "k2"}], ",", "rho"}], "]"}], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"hat", "[", 
            RowBox[{"k1", ",", "mu"}], "]"}], 
           RowBox[{"hat", "[", 
            RowBox[{"k2", ",", "mu"}], "]"}]}], "-", 
          RowBox[{"2", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], " ", 
             RowBox[{"k1", "[", "mu", "]"}]}], "]"}], 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], " ", 
             RowBox[{"k2", "[", "mu", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"hat", "[", 
             RowBox[{"k3", ",", "mu"}], "]"}], "^", "2"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"L\[UDoubleDot]scher", "-", 
    RowBox[{"Weisz", " ", "ggg"}], "-", "vertex"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"\[ScriptF]", "[", 
     RowBox[{"A", ",", "B", ",", "C"}], "]"}], " ", 
    RowBox[{"Vg3", "[", 
     RowBox[{
     "mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
     "]"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vg3LW", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", "1"}], "/", "6"}], "I", " ", 
    RowBox[{"g0", " ", "/", "a"}], 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"c0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Vg30", "[", 
          RowBox[{
          "mu", ",", "nu", ",", "rho", ",", "k1", ",", "k2", ",", "k3"}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"Vg30", "[", 
          RowBox[{
          "rho", ",", "mu", ",", "nu", ",", "k3", ",", "k1", ",", "k2"}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"Vg30", "[", 
          RowBox[{
          "nu", ",", "rho", ",", "mu", ",", "k2", ",", "k3", ",", "k1"}], 
          "]"}]}], ")"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{"c1", "  ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Vg31", "[", 
          RowBox[{
          "mu", ",", "nu", ",", "rho", ",", "k1", ",", "k2", ",", "k3"}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"Vg31", "[", 
          RowBox[{
          "rho", ",", "mu", ",", "nu", ",", "k3", ",", "k1", ",", "k2"}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"Vg31", "[", 
          RowBox[{
          "nu", ",", "rho", ",", "mu", ",", "k2", ",", "k3", ",", "k1"}], 
          "]"}]}], ")"}]}]}], ")"}], "\[DoubleStruckCapitalI]"}], "//", 
   "myVecExpand"}]}]}], "Code",
 CellChangeTimes->{{3.811752735637652*^9, 3.811752842266705*^9}, {
   3.8117529285670843`*^9, 3.8117530641322937`*^9}, {3.811753112722032*^9, 
   3.8117532973153667`*^9}, 3.811753781953624*^9, 3.811753823444804*^9, {
   3.812350525161874*^9, 3.812350536372727*^9}, {3.812427309376947*^9, 
   3.812427312020533*^9}, {3.812427910122431*^9, 3.8124279135530863`*^9}, {
   3.812686403816428*^9, 3.812686417428288*^9}, {3.812686850242934*^9, 
   3.812686850422555*^9}, {3.8126883404954357`*^9, 3.812688340731086*^9}, {
   3.8581374756622143`*^9, 3.858137476988565*^9}, 3.858741335732992*^9, {
   3.8618953725043163`*^9, 3.861895375271549*^9}, 3.87706416377652*^9, {
   3.885804257044311*^9, 3.8858042785099907`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"fa99d117-a50b-479c-964f-97f14edfa827"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Color factors", "Section",
 CellChangeTimes->{{3.885826233208439*^9, 
  3.885826236032755*^9}},ExpressionUUID->"e60312ab-0c76-4a4e-b3a5-\
42f7618cc637"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myColor", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a_", ",", "b_", ",", "a_"}], "]"}], ":>", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "Nc"}], ")"}]}], " ", 
       RowBox[{"T", "[", "b", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a_", ",", "a_", ",", "b_"}], "]"}], ":>", 
      RowBox[{"CF", " ", 
       RowBox[{"T", "[", "b", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b_", ",", "a_", ",", "a_"}], "]"}], ":>", 
      RowBox[{"CF", " ", 
       RowBox[{"T", "[", "b", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], 
       RowBox[{"f", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}]}], ":>", " ", 
      RowBox[{
       RowBox[{"I", " ", "/", "2"}], " ", "Nc", " ", 
       RowBox[{"T", "[", "c", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a_", ",", "a_"}], "]"}], ":>", "CF"}]}], "}"}]}]}]], "Code",
 CellChangeTimes->{{3.885826242178956*^9, 3.885826274430098*^9}, {
  3.8858263919504223`*^9, 3.8858263922206573`*^9}, {3.885969726567482*^9, 
  3.885969757834773*^9}, {3.885969840038954*^9, 3.885969841979732*^9}, {
  3.885970037994816*^9, 3.885970042088043*^9}, {3.885979599860606*^9, 
  3.8859796797966003`*^9}, {3.885980019022046*^9, 3.885980021227436*^9}, {
  3.885980369491622*^9, 3.8859803742042027`*^9}, {3.885994284107328*^9, 
  3.885994311700631*^9}, {3.8859943594799757`*^9, 
  3.8859943698306932`*^9}},ExpressionUUID->"4e582df5-c8e9-4a9c-b880-\
5f5c647cabe4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Self-Energy", "Section",
 CellChangeTimes->{{3.8859792783058662`*^9, 
  3.885979283098317*^9}},ExpressionUUID->"2854898f-3a59-455b-ac3a-\
e6a239cbe08f"],

Cell[CellGroupData[{

Cell[TextData[{
 "Extracting ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", "0"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4fc8cd5b-dc4e-44f3-bafa-1cb300d9a053"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d6d426cc-dd1a-4818-b1c8-5093b5a669ce"]
}], "Subsection",
 CellChangeTimes->{{3.88582653526694*^9, 3.8858265545728073`*^9}, {
  3.885826765279252*^9, 3.885826767011812*^9}, {3.885826822378098*^9, 
  3.885826827696587*^9}},ExpressionUUID->"6c1fdc61-fc84-49ea-a31d-\
08f114b36b4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sigma0", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"Tr", "[", "expr", "]"}]}], "/.", 
       RowBox[{"p1", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"p2", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"p3", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"p4", "\[Rule]", "0"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.885826560076975*^9, 3.8858265689733477`*^9}, {
  3.8858266059791193`*^9, 
  3.885826661901331*^9}},ExpressionUUID->"24956f7f-0da5-4035-b16b-\
138e07690685"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["C", "SW", 
   RowBox[{"(", "1", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"1879e737-ba7f-42bf-af22-5b39bfc90c0a"]], \
"Section",
 CellChangeTimes->{
  3.885979298846743*^9},ExpressionUUID->"281a1a32-18f4-4f7a-921f-\
7a1a70e55125"],

Cell[CellGroupData[{

Cell[TextData[{
 "Extracting ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "29a9605b-3ead-413f-a959-022cac7113f0"]
}], "Subsection",
 CellChangeTimes->{{3.812871524554914*^9, 3.812871532249877*^9}, 
   3.8225678771828537`*^9, {3.885826842616685*^9, 3.885826847395018*^9}, 
   3.885979323408134*^9},ExpressionUUID->"e14ce00f-a239-42a7-bfb4-\
9fa7b7efb9d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1", "[", 
   RowBox[{"\[CapitalLambda]_", ",", "mu_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"\[CapitalLambda]", "[", "mu", "]"}], "]"}], ",", 
      RowBox[{"pv", "[", 
       RowBox[{"[", "mu", "]"}], "]"}]}], "]"}], "+", " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"\[CapitalLambda]", "[", "mu", "]"}], "]"}], ",", 
      RowBox[{"qv", "[", 
       RowBox[{"[", "mu", "]"}], "]"}]}], "]"}]}], "/.", 
   RowBox[{
    RowBox[{"pi_", "/;", 
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"pv", ",", "qv"}], "]"}], ",", "pi"}], "]"}]}], "\[Rule]", 
    " ", "0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2", "[", 
   RowBox[{"\[CapitalLambda]_", ",", "mu_", ",", "nu_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"\[CapitalLambda]", "[", "mu", "]"}], ".", 
        RowBox[{"\[DoubledGamma]", "[", "nu", "]"}], ".", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "]"}], ",", 
      RowBox[{"pv", "[", 
       RowBox[{"[", "nu", "]"}], "]"}]}], "]"}], "-", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"\[CapitalLambda]", "[", "mu", "]"}], ".", 
        RowBox[{"\[DoubledGamma]", "[", "nu", "]"}], ".", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "]"}], ",", 
      RowBox[{"qv", "[", 
       RowBox[{"[", "nu", "]"}], "]"}]}], "]"}]}], "/.", 
   RowBox[{
    RowBox[{"pi_", "/;", 
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"pv", ",", "qv"}], "]"}], ",", "pi"}], "]"}]}], "\[Rule]", 
    " ", "0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G1", "[", 
    RowBox[{"\[CapitalLambda]_", ",", "mu_", ",", "nu_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "8"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D1", "[", 
       RowBox[{"\[CapitalLambda]", ",", "mu"}], "]"}], "-", 
      RowBox[{"D2", "[", 
       RowBox[{"\[CapitalLambda]", ",", "mu", ",", "nu"}], "]"}]}], ")"}]}]}],
   ";"}]}], "Code",
 CellChangeTimes->{{3.811047437116536*^9, 3.8110474858913097`*^9}, {
   3.8110475690115347`*^9, 3.811047617779217*^9}, {3.8110479042249813`*^9, 
   3.811047995440146*^9}, {3.811051051817018*^9, 3.81105114596024*^9}, 
   3.8110523401744003`*^9, {3.811052384797043*^9, 3.811052396668583*^9}, 
   3.811134370437005*^9, {3.811140421631989*^9, 3.8111404578112087`*^9}, {
   3.811149560826436*^9, 3.811149567722321*^9}, {3.811476455246954*^9, 
   3.8114764764754467`*^9}, {3.8114765428856573`*^9, 3.811476591036501*^9}, {
   3.8114767320585003`*^9, 3.811476758980035*^9}, {3.811476934956437*^9, 
   3.811476961720586*^9}, {3.811477901243848*^9, 3.811477902120679*^9}, {
   3.811477939493947*^9, 3.811477960812913*^9}, {3.8126868567006073`*^9, 
   3.812686859456155*^9}, {3.813647769108596*^9, 3.813647770176319*^9}, {
   3.8136492141425734`*^9, 3.8136492160211067`*^9}, {3.8193434204067287`*^9, 
   3.8193434247941637`*^9}, 3.820559023263006*^9, {3.8587416891739197`*^9, 
   3.8587416904111137`*^9}, {3.8587432381954613`*^9, 3.858743256195195*^9}, 
   3.859009140072425*^9, {3.885802401109952*^9, 3.885802455031652*^9}, {
   3.885826637669272*^9, 3.885826644204859*^9}, {3.885871035166422*^9, 
   3.885871037877768*^9}},ExpressionUUID->"bfe44900-73f4-4156-a3c0-\
91db9f1aff1d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical Integration", "Section",
 CellChangeTimes->{{3.859878142321781*^9, 
  3.859878151051516*^9}},ExpressionUUID->"46526c06-b5b4-473f-9d82-\
14e229e82fae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myNumInt", "[", 
   RowBox[{"expr_", ",", "p_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{"expr", ",", " ", 
         RowBox[{"{", 
          RowBox[{"k1", ",", 
           RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"k2", ",", 
           RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"k3", ",", 
           RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"k4", ",", 
           RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Method", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<LocalAdaptive\>\"", ",", 
            RowBox[{"\"\<SymbolicProcessing\>\"", "\[Rule]", "0"}]}], "}"}]}],
          ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "p"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"IntegrationMonitor", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"error", "=", 
              RowBox[{"Through", "[", 
               RowBox[{"#1", "@", "\"\<Error\>\""}], "]"}]}], ")"}], "&"}], 
           ")"}]}]}], " ", "]"}], "]"}], ",", "error"}], "}"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", "Pi"}], ")"}], "^", "4"}]}], " ", "]"}]}]], "Code",
 CellChangeTimes->{{3.8604729813200617`*^9, 3.860472992691724*^9}, {
  3.860559935396653*^9, 3.860559972206883*^9}, {3.860565169801428*^9, 
  3.8605651736594257`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"d847a171-817b-43b6-b8be-b4f3c736be68"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"myrloop", "[", 
    RowBox[{"expr_", ",", "n1_", ",", "n2_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"out", "=", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "0"}], ",", 
       RowBox[{"i", "<", "11"}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Int1", "=", 
          RowBox[{"AbsoluteTiming", "[", 
           RowBox[{"FullForm", "[", 
            RowBox[{"myNumInt", "[", 
             RowBox[{
              RowBox[{"expr", "/.", 
               RowBox[{"r", "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", "/", "10"}], "+", 
                  RowBox[{"i", "/", "10"}]}], ")"}]}]}], ",", "n1"}], "]"}], 
            "]"}], "]"}]}], ",", "\n", 
         RowBox[{"Int2", "=", 
          RowBox[{"AbsoluteTiming", "[", 
           RowBox[{"FullForm", "[", 
            RowBox[{"myNumInt", "[", 
             RowBox[{
              RowBox[{"expr", "/.", 
               RowBox[{"r", "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", "/", "10"}], "+", 
                  RowBox[{"i", "/", "10"}]}], ")"}]}]}], ",", "n2"}], "]"}], 
            "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"ee", "=", 
          RowBox[{
           RowBox[{"Int2", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"ii", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Int2", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", 
           RowBox[{
            RowBox[{"Int1", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"nn", "=", 
          RowBox[{"Abs", "[", 
           RowBox[{"Ceiling", "[", 
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", 
              RowBox[{"Abs", "[", "ee", "]"}]}], "]"}], "]"}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"ff", "=", 
          RowBox[{"Abs", "[", 
           RowBox[{"Ceiling", "[", 
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", 
              RowBox[{"Abs", "[", "ii", "]"}]}], "]"}], "]"}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"tt", "=", 
           RowBox[{
            RowBox[{"Int1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{"Int2", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"out", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
           RowBox[{"{", 
            RowBox[{"ee", ",", "ff"}], "}"}]}]}], ",", "\[IndentingNewLine]", 
         
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"tt", ">", "3600"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"tt", "=", 
              RowBox[{"tt", "/", "3600"}]}], ",", 
             RowBox[{"hms", "=", "\"\<h\>\""}]}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"tt", ">", "60"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"tt", "=", 
                RowBox[{"tt", "/", "60"}]}], ",", 
               RowBox[{"hms", "=", "\"\<m\>\""}]}], "}"}], ",", 
             RowBox[{"hms", "=", "\"\<s\>\""}]}], "]"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<time: \>\"", ",", 
           RowBox[{"NumberForm", "[", 
            RowBox[{
             RowBox[{"tt", "//", "N"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "2"}], "}"}]}], "]"}], ",", "hms", ",", 
           "\"\<  $\>\"", ",", 
           RowBox[{"NumberForm", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", "/", "10"}], "+", 
                RowBox[{"i", "/", "10"}]}], ")"}], "//", "N"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", "\"\<$ & $\>\"", 
           ",", "\n", 
           RowBox[{"NumberForm", "[", 
            RowBox[{"ee", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"nn", "+", "ff"}], ",", "ff"}], "}"}]}], "]"}], ",", 
           "\"\<(1)$ &\>\""}], "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"Clear", "[", "i", "]"}], ";"}]}], "}"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.877064880651082*^9, 3.877064888997774*^9}, {
   3.877064968659595*^9, 3.877064999508623*^9}, {3.877072515662044*^9, 
   3.877072537273834*^9}, {3.8770726634837837`*^9, 3.877072749311137*^9}, {
   3.8770728006674433`*^9, 3.8770728216245604`*^9}, {3.8770728980080433`*^9, 
   3.8770729709361067`*^9}, {3.877073118662676*^9, 3.87707313209814*^9}, {
   3.877073171364181*^9, 3.877073194930683*^9}, 3.87707323212236*^9, {
   3.8770732884778214`*^9, 3.877073288627267*^9}, {3.877073660417289*^9, 
   3.877073666911118*^9}, {3.877073722428403*^9, 3.8770737232630568`*^9}, {
   3.8770737554749613`*^9, 3.877073759780492*^9}, {3.8770738265787773`*^9, 
   3.8770738772761183`*^9}, {3.877073960223428*^9, 3.877073965445833*^9}, {
   3.877074214297391*^9, 3.877074230928553*^9}, {3.8770746933459177`*^9, 
   3.8770748954364147`*^9}, {3.877074974290003*^9, 3.877074987765843*^9}, {
   3.877075155181508*^9, 3.8770751844430847`*^9}, {3.877075243044373*^9, 
   3.877075390389674*^9}, {3.8770754280802717`*^9, 3.877075448159911*^9}, {
   3.877075478569248*^9, 3.877075484587901*^9}, {3.87707565179348*^9, 
   3.877075741272563*^9}, {3.877076364394425*^9, 3.877076371859138*^9}, 
   3.877076581131955*^9, 3.8770942083846083`*^9, {3.877095576836377*^9, 
   3.8770956219002237`*^9}, {3.8770957753766947`*^9, 3.877095786687667*^9}, {
   3.8770958463723507`*^9, 3.877095852479301*^9}, 3.8770958977013397`*^9, {
   3.87709664049732*^9, 3.877096673485961*^9}, 3.877098206207046*^9, {
   3.877101188725341*^9, 3.8771012135761633`*^9}, 3.877432978398937*^9, {
   3.8858710097022667`*^9, 
   3.885871014488763*^9}},ExpressionUUID->"5508ed35-abb1-4d72-8184-\
8fd46f15eb1b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"New Kernel",
WindowSize->{1362, 1073},
WindowMargins->{{367, Automatic}, {Automatic, 99}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"dfb03439-7ae4-4fe2-8d15-278231099f3b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 148, 3, 98, "Title",ExpressionUUID->"84b15351-3be5-4328-adb5-944e287c95f4"],
Cell[731, 27, 285, 7, 58, "Text",ExpressionUUID->"3bdbbb94-8c0e-46bc-a913-eb6aee5ef28e"],
Cell[1019, 36, 417, 11, 52, "Input",ExpressionUUID->"baa3672e-56b1-452e-9e5c-69b9b6d0365d"],
Cell[CellGroupData[{
Cell[1461, 51, 171, 3, 69, "Chapter",ExpressionUUID->"ba2730c5-e1d5-4073-86da-33b26ad3b2e5"],
Cell[1635, 56, 6474, 176, 224, "Code",ExpressionUUID->"5f52949f-2b55-4822-8eee-d3989af47b47"],
Cell[8112, 234, 2641, 72, 129, "Code",ExpressionUUID->"d6648e84-d63e-4506-a08c-65b0db2d1f7a"],
Cell[10756, 308, 3610, 103, 186, "Code",ExpressionUUID->"ce66c771-d797-4ec4-8e41-6c1f39e8edb2"],
Cell[14369, 413, 5500, 150, 129, "Code",ExpressionUUID->"2c81a4e9-2a79-44e5-b643-fffad1e5718a"],
Cell[19872, 565, 9850, 275, 338, "Code",ExpressionUUID->"fc5ae989-e65b-44cc-a5a6-9eaf300978cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29759, 845, 176, 3, 69, "Chapter",ExpressionUUID->"d496b4a0-a285-4e2d-b8f9-7941558a504b"],
Cell[CellGroupData[{
Cell[29960, 852, 156, 3, 67, "Section",ExpressionUUID->"2504b90e-73bf-444b-ad63-c88d9965ed79"],
Cell[CellGroupData[{
Cell[30141, 859, 157, 3, 54, "Subsection",ExpressionUUID->"056c7a89-9049-4ed1-a7b1-c46e9c7ce0eb"],
Cell[30301, 864, 1087, 31, 148, "Code",ExpressionUUID->"8db678fb-0e42-44ff-9d6b-04f246bc9b5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31425, 900, 166, 3, 54, "Subsection",ExpressionUUID->"9650257c-dc0c-4481-b345-867f61dd6ce8"],
Cell[31594, 905, 1791, 47, 91, "Code",ExpressionUUID->"a89d2f14-d93b-4f91-ae39-9d67331ab994"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33434, 958, 180, 3, 67, "Section",ExpressionUUID->"992556cf-4875-4542-8990-f0c25d825ef2"],
Cell[33617, 963, 783, 23, 52, "Code",ExpressionUUID->"c65c7cc0-d568-40de-bc55-dd2ee55384d4"],
Cell[CellGroupData[{
Cell[34425, 990, 260, 4, 45, "Subsubsection",ExpressionUUID->"e19a68e9-e35d-44c0-b2b2-223ec88db90e"],
Cell[34688, 996, 10353, 278, 566, "Code",ExpressionUUID->"7d0106a1-6a4d-4f08-8d5e-e83bf7b87c86"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45078, 1279, 168, 3, 45, "Subsubsection",ExpressionUUID->"b9523df3-7b4a-4e54-b518-33b6a79e74c9"],
Cell[45249, 1284, 1958, 55, 91, "Code",ExpressionUUID->"21c0f7e6-87d9-49de-92e4-9dac0a5071f8"],
Cell[47210, 1341, 3013, 87, 129, "Code",ExpressionUUID->"7753881e-76b3-4c3e-923b-ec4084aad8d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50260, 1433, 161, 3, 45, "Subsubsection",ExpressionUUID->"dbc01d02-5966-4558-8676-7af20fdce158"],
Cell[50424, 1438, 5989, 157, 433, "Code",ExpressionUUID->"fa99d117-a50b-479c-964f-97f14edfa827"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56462, 1601, 158, 3, 67, "Section",ExpressionUUID->"e60312ab-0c76-4a4e-b3a5-42f7618cc637"],
Cell[56623, 1606, 1739, 45, 52, "Code",ExpressionUUID->"4e582df5-c8e9-4a9c-b880-5f5c647cabe4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58399, 1656, 158, 3, 67, "Section",ExpressionUUID->"2854898f-3a59-455b-ac3a-e6a239cbe08f"],
Cell[CellGroupData[{
Cell[58582, 1663, 629, 17, 54, "Subsection",ExpressionUUID->"6c1fdc61-fc84-49ea-a31d-08f114b36b4d"],
Cell[59214, 1682, 614, 18, 52, "Code",ExpressionUUID->"24956f7f-0da5-4035-b16b-138e07690685"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59877, 1706, 322, 9, 69, "Section",ExpressionUUID->"281a1a32-18f4-4f7a-921f-7a1a70e55125"],
Cell[CellGroupData[{
Cell[60224, 1719, 433, 11, 54, "Subsection",ExpressionUUID->"e14ce00f-a239-42a7-bfb4-9fa7b7efb9d2"],
Cell[60660, 1732, 3551, 86, 91, "Code",ExpressionUUID->"bfe44900-73f4-4156-a3c0-91db9f1aff1d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64260, 1824, 166, 3, 67, "Section",ExpressionUUID->"46526c06-b5b4-473f-9d82-14e229e82fae"],
Cell[64429, 1829, 1763, 45, 91, "Code",ExpressionUUID->"d847a171-817b-43b6-b8be-b4f3c736be68"],
Cell[66195, 1876, 6741, 160, 281, "Code",ExpressionUUID->"5508ed35-abb1-4d72-8184-8fd46f15eb1b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc_mathematica/self_energy.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     28305,        753]
NotebookOptionsPosition[     22608,        650]
NotebookOutlinePosition[     23059,        668]
CellTagsIndexPosition[     23016,        665]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Self-Energy", "Title",
 CellChangeTimes->{{3.885804534527721*^9, 3.885804542943574*^9}, 
   3.8858048358545227`*^9},ExpressionUUID->"a24d2651-d9c1-4b46-977d-\
8f1114abf32a"],

Cell["\<\
(Written by Maximilian Ammer, 2023)
This notebook calculates the fermion self-energy at one loop in lattice \
perturbation theory.
By choosing c1=0 or c1=-1/12 one can choose between the plaquette-(Wilson) \
gluon action or the L\[UDoubleDot]scher-Weisz gluon action.
By loading the appropriate files for the definition of the vertices V1, V2, \
V3 one can choose between the Wilson and the Brillouin fermion actions.\
\>", "Text",
 CellChangeTimes->{{3.885804550705645*^9, 3.88580456417255*^9}, {
  3.885804652352038*^9, 3.885804682930244*^9}, {3.8858048416822767`*^9, 
  3.885804841941182*^9}, {3.885828455360902*^9, 3.88582853163064*^9}, {
  3.8859689743904543`*^9, 
  3.88596897483955*^9}},ExpressionUUID->"f20a567c-9f95-4ae6-9dac-\
40cbedae89f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\<~path~\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.885822829510195*^9, 3.885822863462912*^9}, {
   3.8858293006923*^9, 3.885829308906268*^9}, 
   3.8859993406136017`*^9},ExpressionUUID->"fd6be31f-709b-44ce-af58-\
139950645577"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<myLPT.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.8858225624846687`*^9, 3.885822574869916*^9}, {
  3.885823154430863*^9, 3.8858231672706423`*^9}, {3.885824432279582*^9, 
  3.88582446872858*^9}, {3.88582474552783*^9, 3.8858247541929903`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"bc9ea84a-cc22-42b0-8561-3d8cc803c4cc"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.8858259246920958`*^9, 
  3.885825925997685*^9}},ExpressionUUID->"bb57fe44-4c5f-4a29-8ecf-\
1f479cae71cb"],

Cell[CellGroupData[{

Cell["Parameters", "Subsection",
 CellChangeTimes->{{3.885804852122602*^9, 
  3.885804854744076*^9}},ExpressionUUID->"a9e2c738-eab9-49af-91f6-\
6077eda153e5"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Wilson", " ", "parameter"}], "*)"}]], "Input",
 CellChangeTimes->{{3.885822484466302*^9, 3.88582249128089*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"06667a6a-32c4-4e08-a99f-88ee9c24f74e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.885822493825141*^9, 3.885822494993188*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"32111eff-a605-4065-bfc2-6ae0fd332c17"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Parameters", " ", "of", " ", "the", " ", "L\[UDoubleDot]scher"}], 
   "-", 
   RowBox[{"Weisz", " ", "gluon", " ", "action"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8858223809888268`*^9, 3.885822397892658*^9}, {
  3.885822473707775*^9, 3.885822474630094*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"60350a9a-4af7-4a16-9876-51cda50c2599"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"c1", "=", "0"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "12"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c0", "=", 
   RowBox[{"1", "-", 
    RowBox[{"8", " ", "c1"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.885825206666936*^9, 3.8858252108517427`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"78d27d0e-2f3d-4669-8dba-aa93ae391d4f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Parameters", " ", "of", " ", "the", " ", "Brillouin", " ", "action"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]0", "=", 
     RowBox[{
      RowBox[{"-", "240"}], "/", "64"}]}], ";", 
    RowBox[{"\[Lambda]1", "=", " ", 
     RowBox[{"8", "/", "64"}]}], ";", 
    RowBox[{"\[Lambda]2", "=", " ", 
     RowBox[{"4", "/", "64"}]}], ";", 
    RowBox[{"\[Lambda]3", "=", 
     RowBox[{"2", "/", "64"}]}], ";", 
    RowBox[{"\[Lambda]4", "=", " ", 
     RowBox[{"1", "/", "64"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CurlyRho]1", "=", 
     RowBox[{"64", "/", "432"}]}], ";", " ", 
    RowBox[{"\[CurlyRho]2", "=", " ", 
     RowBox[{"16", "/", "432"}]}], ";", " ", 
    RowBox[{"\[CurlyRho]3", "=", 
     RowBox[{"4", "/", "432"}]}], ";", " ", 
    RowBox[{"\[CurlyRho]4", "=", 
     RowBox[{"1", "/", "432"}]}], ";"}]}]}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"baa91981-394e-4307-80fa-51a7420747c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Feynman Rules", "Subsection",
 CellChangeTimes->{{3.885822502125231*^9, 
  3.885822504848494*^9}},ExpressionUUID->"2da3a1a4-dcbd-4ae8-8d89-\
dca9c527e17a"],

Cell[CellGroupData[{

Cell["Propagators", "Subsubsection",
 CellChangeTimes->{{3.885825400237937*^9, 3.885825405098455*^9}, {
  3.885969143209318*^9, 
  3.885969143546797*^9}},ExpressionUUID->"9c12e991-2303-458e-97e1-\
9708bd7db7e0"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Gluon", " ", "Propagator"}], "*)"}]], "Input",
 CellChangeTimes->{{3.885822989208063*^9, 3.8858229991025457`*^9}, {
  3.8859691522741537`*^9, 
  3.8859691526036873`*^9}},ExpressionUUID->"0da559be-3917-456c-abf6-\
533affbb77d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"GLW", "[", 
   RowBox[{"mu", ",", "nu", ",", "k"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8858230065188093`*^9, 3.885823029725692*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"df811c79-c2ec-44a9-9563-ee2aa9145054"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Fermion", " ", "Propagator", " ", 
    RowBox[{"(", 
     RowBox[{"Wilson", " ", "or", " ", "Brillouin"}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"S", "[", "k_", "]"}], ":=", 
   RowBox[{"SWil", "[", "k", "]"}], 
   RowBox[{"(*", 
    RowBox[{"SBri", "[", "k", "]"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.88582304467059*^9, 3.885823063284751*^9}, {
  3.8858231002752647`*^9, 3.885823104032357*^9}, {3.8858252269484243`*^9, 
  3.885825261455462*^9}, {3.88596915530704*^9, 
  3.885969155641555*^9}},ExpressionUUID->"2362f82b-87ae-43d1-84dd-\
b9e39eab1d5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vertices", "Subsubsection",
 CellChangeTimes->{{3.885825411668447*^9, 
  3.885825413457903*^9}},ExpressionUUID->"fc8dca14-aff9-4c35-b090-\
cc185a0922a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"ggg", "-", "vertex"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Vg3", "[", 
    RowBox[{
    "mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
    "]"}], ":=", 
   RowBox[{"Vg3LW", "[", 
    RowBox[{"mu", ",", "nu", ",", "rho", ",", "k1", ",", "k2", ",", "k3"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.885825279671813*^9, 3.8858253204747963`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"df1d7a42-85dd-42bd-b792-25f803d7693c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"qqg", "-", "vertex"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8858254492481937`*^9, 3.885825456163924*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"f3a8928b-63e3-437d-abb5-921bc0395deb"],

Cell[BoxData[{
 RowBox[{"DumpGet", "[", "\"\<V1_Wilson.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V1_Brillouin.mx\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpGet", "[", "\"\<V1_Clover.mx\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.885825462599373*^9, 3.885825467381089*^9}, {
  3.885825579197074*^9, 3.885825588613139*^9}, {3.8858256557594423`*^9, 
  3.885825666758642*^9}, {3.885825782540882*^9, 3.885825835939344*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"f295d19c-0e6e-42bc-92f5-89a1c51ab8e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V1", "[", 
   RowBox[{"mu_", ",", "p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"V1Wilson", 
      RowBox[{"(*", "V1Brillouin", "*)"}], "[", 
      RowBox[{"mu", ",", "p", ",", "q"}], "]"}], "+", " ", 
     RowBox[{"V1Clover", "[", 
      RowBox[{"mu", ",", "p", ",", "q"}], "]"}]}], ")"}], "//", 
   "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.885825487676408*^9, 3.8858254960462313`*^9}, {
  3.885825738669464*^9, 3.885825749785375*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"22db1e5a-ba0f-478b-8c7b-d0f8f46e5040"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"qqgg", "-", "vertex"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.88582552204838*^9, 3.88582552837976*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"587a0439-2aa5-4f93-aee4-9eb6445e7506"],

Cell[BoxData[{
 RowBox[{"DumpGet", "[", "\"\<V2_Wilson.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V2_Brillouin.mx\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V2_Clover.mx\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.885825539168577*^9, 3.885825544219738*^9}, {
  3.8858256727782803`*^9, 3.88582568778659*^9}, {3.885825826350107*^9, 
  3.885825845446332*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"3a785711-efe3-4cd2-807f-675214d70b2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "p_", ",", "q_", ",", "k1_", ",", "k2_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"a", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V2Wilson", "[", 
       RowBox[{"mu", ",", "nu", ",", "p", ",", "q"}], "]"}], 
      RowBox[{"(*", 
       RowBox[{"V2Brillouin", "[", 
        RowBox[{"mu", ",", "nu", ",", "p", ",", "q", ",", "k1", ",", "k2"}], 
        "]"}], "*)"}], "+", 
      RowBox[{"V2Clover", "[", 
       RowBox[{"mu", ",", "nu", ",", "p", ",", "q", ",", "k1", ",", "k2"}], 
       "]"}]}], ")"}]}], "//", "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.885825559172164*^9, 3.8858255643915987`*^9}, {
  3.8858257181158533`*^9, 3.8858257350814257`*^9}, {3.8858289093195477`*^9, 
  3.885828941305193*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"4ef4f849-98a6-40b8-8959-f03bfb4d4f92"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation", "Section",
 CellChangeTimes->{{3.885825933265237*^9, 
  3.885825936640586*^9}},ExpressionUUID->"f74eb15e-3559-4e34-8047-\
aeadc91d32fe"],

Cell[CellGroupData[{

Cell["Self-energy tadpole", "Subsection",
 CellChangeTimes->{{3.885826022434799*^9, 
  3.885826038465921*^9}},ExpressionUUID->"3ae9f9cc-0625-4410-bc1a-\
bb453f1e525b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Color", " ", "factor"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SEtadpoleColor", "=", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"a", ",", "a"}], "]"}], "//", "myColor"}]}]}]], "Input",
 CellChangeTimes->{{3.885826141050391*^9, 3.885826202664819*^9}, 
   3.885969691468217*^9},ExpressionUUID->"3a0afe9a-1a8b-428f-9b68-\
881dfc373b22"],

Cell[BoxData["CF"], "Output",
 CellChangeTimes->{{3.885826433085952*^9, 3.88582645197891*^9}, 
   3.8858285958341217`*^9, 3.885828974517337*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"3f42ccb4-d8c6-498d-9b23-e1f1e2d666d3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SEtadpole", "=", 
    RowBox[{"Sum", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"mu", ",", "nu", ",", "k"}], "]"}], ".", 
        RowBox[{"V2", "[", 
         RowBox[{"mu", ",", "nu", ",", " ", "p", ",", " ", "p", ",", "k", ",", 
          RowBox[{"-", "k"}]}], "]"}]}], "/", 
       RowBox[{"a", "^", "3"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"mu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.885826712628763*^9, 3.885826734782402*^9}, {
  3.8858275474185333`*^9, 3.885827548799897*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"17a1f194-c910-4d46-8e06-861e50dd7467"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[CapitalSigma]", "0"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"18bd5961-8f4f-434d-88b6-d855957dfc9e"]], \
"Subsubsection",
 CellChangeTimes->{{3.8858267438315763`*^9, 
  3.8858268150066147`*^9}},ExpressionUUID->"d2117e96-3f3a-410d-92c3-\
fef1d1087db6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S0tadpole", "=", 
   RowBox[{"Sigma0", "[", "SEtadpole", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8858268628644457`*^9, 3.885826926088994*^9}, 
   3.885826971497109*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"e44e7243-8bd3-46e8-8f74-d2e1af657984"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S0tadpoleN", "=", 
  RowBox[{"myNumInt", "[", 
   RowBox[{
    RowBox[{"16", 
     RowBox[{"Pi", "^", "2"}], 
     RowBox[{"S0tadpole", "/", 
      RowBox[{"g0", "^", "2"}]}]}], ",", "6"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.885827237419963*^9, 3.885827261821447*^9}, {
  3.8858273103198547`*^9, 3.8858273165178003`*^9}, {3.885827385100011*^9, 
  3.885827386493184*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"ec5e5bac-9d03-4eea-80b6-9993f80b36c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "48.93209796206088`"}], ",", "0.000011073415032489222`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8858272550944633`*^9, 3.885827276412636*^9}, 
   3.885827333864258*^9, 3.885827399934227*^9, 3.885828596690216*^9, 
   3.885828975602257*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"eabdcabc-7337-4a8d-a48c-dd66dddde02b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Self-energy sunset", "Subsection",
 CellChangeTimes->{{3.885826022434799*^9, 3.885826038465921*^9}, {
  3.8858274410989017`*^9, 
  3.88582744174006*^9}},ExpressionUUID->"50492240-cc8b-412a-bd08-\
b6e984cdf345"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Color", " ", "factor"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SEsunsetColor", "=", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"a", ",", "a"}], "]"}], "//", "myColor"}]}]}]], "Input",
 CellChangeTimes->{{3.885826141050391*^9, 3.885826202664819*^9}, 
   3.885827467291717*^9, 
   3.885969696506031*^9},ExpressionUUID->"e1b86d0c-f2eb-469d-bd24-\
99621e516702"],

Cell[BoxData["CF"], "Output",
 CellChangeTimes->{{3.885826433085952*^9, 3.88582645197891*^9}, 
   3.885827531884811*^9, 3.885828596788354*^9, 3.885828975714349*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"110bff6e-674a-44b9-aeac-45741f536513"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SEsunset", "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"mu", ",", "nu", ",", " ", 
          RowBox[{"p", "-", "k"}]}], "]"}], ".", 
        RowBox[{"V1", "[", 
         RowBox[{"mu", ",", "k", ",", "p"}], "]"}], ".", 
        RowBox[{"S", "[", "k", "]"}], ".", 
        RowBox[{"V1", "[", 
         RowBox[{"nu", ",", "p", ",", "k"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nu", ",", "4"}], "}"}]}], "]"}], "/", 
     RowBox[{"a", "^", "3"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.885826712628763*^9, 3.885826734782402*^9}, {
  3.885827471678754*^9, 3.8858274868887053`*^9}, {3.885827539045331*^9, 
  3.885827540069755*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"5c726c22-702a-4bdb-bce4-b860fdf68ce7"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[CapitalSigma]", "0"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"e328a9ce-cd49-42c5-9ae6-c864f9a1e192"]], \
"Subsubsection",
 CellChangeTimes->{{3.8858267438315763`*^9, 
  3.8858268150066147`*^9}},ExpressionUUID->"1d6c1413-cac3-4da3-8458-\
a53e7d696f3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S0sunset", "=", 
   RowBox[{"Sigma0", "[", "SEsunset", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8858268628644457`*^9, 3.885826926088994*^9}, 
   3.885826971497109*^9, {3.885827508239861*^9, 3.885827512853838*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"291522cd-0fb8-4834-b67f-5d8e7b60dc70"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"S0sunsetN0", "=", 
  RowBox[{"myNumInt", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"16", 
      RowBox[{"Pi", "^", "2"}], 
      RowBox[{"S0sunset", "/", 
       RowBox[{"g0", "^", "2"}]}]}], "/.", 
     RowBox[{"csw", "->", "0"}]}], ",", "4"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"S0sunsetN1", "=", 
  RowBox[{"myNumInt", "[", 
   RowBox[{
    RowBox[{"16", 
     RowBox[{"Pi", "^", "2"}], 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"S0sunset", ",", "csw"}], "]"}], "/", 
      RowBox[{"g0", "^", "2"}]}]}], ",", "4"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"S0sunsetN2", "=", 
  RowBox[{"myNumInt", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"16", 
      RowBox[{"Pi", "^", "2"}], 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"S0sunset", ",", 
         RowBox[{"csw", "^", "2"}]}], "]"}], "/", 
       RowBox[{"g0", "^", "2"}]}]}], "/.", 
     RowBox[{"csw", "->", "0"}]}], ",", "4"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"S0sunsetN", "=", 
  RowBox[{"myNumInt", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"16", 
      RowBox[{"Pi", "^", "2"}], 
      RowBox[{"S0sunset", "/", 
       RowBox[{"g0", "^", "2"}]}]}], "/.", 
     RowBox[{"csw", "->", "1"}]}], ",", "4"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.885827237419963*^9, 3.885827261821447*^9}, {
  3.8858273103198547`*^9, 3.8858273165178003`*^9}, {3.885827385100011*^9, 
  3.885827386493184*^9}, {3.885827517259129*^9, 3.885827520062455*^9}, {
  3.885827563961494*^9, 3.885827567552567*^9}, {3.88582761209193*^9, 
  3.885827672055998*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"e1fe84ad-787e-41a0-b438-915e474d0367"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.502541625791572`"}], ",", "1.3597770972199746`*^-6"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8858272550944633`*^9, 3.885827276412636*^9}, 
   3.885827333864258*^9, 3.885827399934227*^9, 3.885827565041771*^9, 
   3.885827610126055*^9, 3.8858276731072474`*^9, 3.885827816131002*^9, 
   3.885828634474822*^9, 3.885829015177622*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"8610944a-41ee-4ccf-9db2-18e9d7512e2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13.73311914996093`", ",", "7.524854641076445`*^-9"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8858272550944633`*^9, 3.885827276412636*^9}, 
   3.885827333864258*^9, 3.885827399934227*^9, 3.885827565041771*^9, 
   3.885827610126055*^9, 3.8858276731072474`*^9, 3.885827816131002*^9, 
   3.885828634474822*^9, 3.885829041451644*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"e934eb0f-a8ca-4ba1-af89-f13bad458c59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.714965041503674`", ",", "9.181935165997063`*^-6"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8858272550944633`*^9, 3.885827276412636*^9}, 
   3.885827333864258*^9, 3.885827399934227*^9, 3.885827565041771*^9, 
   3.885827610126055*^9, 3.8858276731072474`*^9, 3.885827816131002*^9, 
   3.885828634474822*^9, 3.885829042810218*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"650b9c67-4b5a-446b-a10b-1cdf516e6f64"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16.946035024793407`", ",", "0.00002422835692348497`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8858272550944633`*^9, 3.885827276412636*^9}, 
   3.885827333864258*^9, 3.885827399934227*^9, 3.885827565041771*^9, 
   3.885827610126055*^9, 3.8858276731072474`*^9, 3.885827816131002*^9, 
   3.885828634474822*^9, 3.8858291314484243`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"1198d572-dd7f-4895-aec7-852234db9ee5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"S0sunsetN0", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "+", 
  RowBox[{"csw0", " ", 
   RowBox[{"S0sunsetN1", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"csw0", "^", "2"}], " ", 
   RowBox[{"S0sunsetN2", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.88582784155196*^9, 3.8858278669780407`*^9}, {
  3.8858287844947*^9, 3.885828795258999*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"8c9368f3-a298-406b-9e5b-c6025748305e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.502541625791572`"}], "+", 
  RowBox[{"13.73311914996093`", " ", "csw0"}], "+", 
  RowBox[{"5.714965041503674`", " ", 
   SuperscriptBox["csw0", "2"]}]}]], "Output",
 CellChangeTimes->{3.885828749448729*^9, 3.885828795804513*^9, 
  3.885829131750996*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"a2215d1f-7913-49d0-8659-13813f8a37d9"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sum", "Subsection",
 CellChangeTimes->{{3.8858277085288486`*^9, 
  3.885827709395459*^9}},ExpressionUUID->"053e3ccc-5b7b-4b12-a726-\
c8c7926c0abb"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  SubscriptBox["\[CapitalSigma]", "0"], TraditionalForm]], "Subsubsection",
 CellChangeTimes->{{3.885827722087543*^9, 
  3.885827723336239*^9}},ExpressionUUID->"e832ddc7-e152-48fe-bad3-\
8edcd67fdffc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"HoldForm", "[", 
   RowBox[{
    RowBox[{"g0", "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"16", 
      RowBox[{"Pi", "^", "2"}]}], ")"}]}], "]"}], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"SEtadpoleColor", " ", 
     RowBox[{"S0tadpoleN", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "+", 
    RowBox[{"SEsunsetColor", " ", 
     RowBox[{"S0sunsetN", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.88582774303681*^9, 3.885827798511004*^9}, {
  3.8858289968630753`*^9, 3.885829001213991*^9}, {3.885829237457592*^9, 
  3.885829267280287*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"7c7e9385-bfc3-4ebf-8c6d-039fd148aa68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "31.986062937267473`"}], " ", "CF", " ", 
  TagBox[
   FractionBox[
    SuperscriptBox["g0", "2"], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"]}]],
   HoldForm]}]], "Output",
 CellChangeTimes->{
  3.8858287497292223`*^9, {3.885829227220826*^9, 3.8858292676869183`*^9}},
 CellLabel->"Out[38]=",ExpressionUUID->"8e572dac-7ac4-4170-abee-245d75d4ec81"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{900, 911},
WindowMargins->{{Automatic, -315}, {-487, Automatic}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c0fe6ff8-f678-40fd-8d6b-cc0749d0393a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 179, 3, 98, "Title",ExpressionUUID->"a24d2651-d9c1-4b46-977d-8f1114abf32a"],
Cell[762, 27, 761, 14, 127, "Text",ExpressionUUID->"f20a567c-9f95-4ae6-9dac-40cbedae89f1"],
Cell[1526, 43, 295, 6, 30, "Input",ExpressionUUID->"fd6be31f-709b-44ce-af58-139950645577"],
Cell[1824, 51, 362, 5, 30, "Input",ExpressionUUID->"bc9ea84a-cc22-42b0-8561-3d8cc803c4cc"],
Cell[CellGroupData[{
Cell[2211, 60, 158, 3, 67, "Section",ExpressionUUID->"bb57fe44-4c5f-4a29-8ecf-1f479cae71cb"],
Cell[CellGroupData[{
Cell[2394, 67, 158, 3, 54, "Subsection",ExpressionUUID->"a9e2c738-eab9-49af-91f6-6077eda153e5"],
Cell[2555, 72, 235, 4, 30, "Input",ExpressionUUID->"06667a6a-32c4-4e08-a99f-88ee9c24f74e"],
Cell[2793, 78, 211, 4, 30, "Input",ExpressionUUID->"32111eff-a605-4065-bfc2-6ae0fd332c17"],
Cell[3007, 84, 399, 8, 30, "Input",ExpressionUUID->"60350a9a-4af7-4a16-9876-51cda50c2599"],
Cell[3409, 94, 449, 14, 52, "Input",ExpressionUUID->"78d27d0e-2f3d-4669-8dba-aa93ae391d4f"],
Cell[3861, 110, 1038, 28, 94, "Input",ExpressionUUID->"baa91981-394e-4307-80fa-51a7420747c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4936, 143, 161, 3, 54, "Subsection",ExpressionUUID->"2da3a1a4-dcbd-4ae8-8d89-dca9c527e17a"],
Cell[CellGroupData[{
Cell[5122, 150, 211, 4, 45, "Subsubsection",ExpressionUUID->"9c12e991-2303-458e-97e1-9708bd7db7e0"],
Cell[5336, 156, 273, 6, 30, "Input",ExpressionUUID->"0da559be-3917-456c-abf6-533affbb77d7"],
Cell[5612, 164, 330, 7, 30, "Input",ExpressionUUID->"df811c79-c2ec-44a9-9563-ee2aa9145054"],
Cell[5945, 173, 646, 16, 52, "Input",ExpressionUUID->"2362f82b-87ae-43d1-84dd-b9e39eab1d5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6628, 194, 159, 3, 45, "Subsubsection",ExpressionUUID->"fc8dca14-aff9-4c35-b090-cc185a0922a9"],
Cell[6790, 199, 533, 13, 52, "Input",ExpressionUUID->"df1d7a42-85dd-42bd-b792-25f803d7693c"],
Cell[7326, 214, 238, 4, 30, "Input",ExpressionUUID->"f3a8928b-63e3-437d-abb5-921bc0395deb"],
Cell[7567, 220, 556, 9, 73, "Input",ExpressionUUID->"f295d19c-0e6e-42bc-92f5-89a1c51ab8e1"],
Cell[8126, 231, 601, 15, 30, "Input",ExpressionUUID->"22db1e5a-ba0f-478b-8c7b-d0f8f46e5040"],
Cell[8730, 248, 235, 4, 30, "Input",ExpressionUUID->"587a0439-2aa5-4f93-aee4-9eb6445e7506"],
Cell[8968, 254, 491, 8, 73, "Input",ExpressionUUID->"3a785711-efe3-4cd2-807f-675214d70b2f"],
Cell[9462, 264, 879, 21, 73, "Input",ExpressionUUID->"4ef4f849-98a6-40b8-8959-f03bfb4d4f92"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10402, 292, 156, 3, 67, "Section",ExpressionUUID->"f74eb15e-3559-4e34-8047-aeadc91d32fe"],
Cell[CellGroupData[{
Cell[10583, 299, 167, 3, 54, "Subsection",ExpressionUUID->"3ae9f9cc-0625-4410-bc1a-bb453f1e525b"],
Cell[CellGroupData[{
Cell[10775, 306, 407, 10, 52, "Input",ExpressionUUID->"3a0afe9a-1a8b-428f-9b68-881dfc373b22"],
Cell[11185, 318, 223, 3, 34, "Output",ExpressionUUID->"3f42ccb4-d8c6-498d-9b23-e1f1e2d666d3"]
}, Open  ]],
Cell[11423, 324, 841, 21, 52, "Input",ExpressionUUID->"17a1f194-c910-4d46-8e06-861e50dd7467"],
Cell[CellGroupData[{
Cell[12289, 349, 335, 8, 44, "Subsubsection",ExpressionUUID->"d2117e96-3f3a-410d-92c3-fef1d1087db6"],
Cell[12627, 359, 290, 6, 30, "Input",ExpressionUUID->"e44e7243-8bd3-46e8-8f74-d2e1af657984"],
Cell[CellGroupData[{
Cell[12942, 369, 479, 11, 30, "Input",ExpressionUUID->"ec5e5bac-9d03-4eea-80b6-9993f80b36c1"],
Cell[13424, 382, 378, 8, 34, "Output",ExpressionUUID->"eabdcabc-7337-4a8d-a48c-dd66dddde02b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13863, 397, 216, 4, 54, "Subsection",ExpressionUUID->"50492240-cc8b-412a-bd08-b6e984cdf345"],
Cell[CellGroupData[{
Cell[14104, 405, 432, 11, 52, "Input",ExpressionUUID->"e1b86d0c-f2eb-469d-bd24-99621e516702"],
Cell[14539, 418, 243, 3, 34, "Output",ExpressionUUID->"110bff6e-674a-44b9-aeac-45741f536513"]
}, Open  ]],
Cell[14797, 424, 985, 25, 52, "Input",ExpressionUUID->"5c726c22-702a-4bdb-bce4-b860fdf68ce7"],
Cell[CellGroupData[{
Cell[15807, 453, 335, 8, 44, "Subsubsection",ExpressionUUID->"1d6c1413-cac3-4da3-8458-a53e7d696f3d"],
Cell[16145, 463, 334, 6, 30, "Input",ExpressionUUID->"291522cd-0fb8-4834-b67f-5d8e7b60dc70"],
Cell[CellGroupData[{
Cell[16504, 473, 1675, 46, 94, "Input",ExpressionUUID->"e1fe84ad-787e-41a0-b438-915e474d0367"],
Cell[18182, 521, 471, 9, 37, "Output",ExpressionUUID->"8610944a-41ee-4ccf-9db2-18e9d7512e2c"],
Cell[18656, 532, 451, 8, 37, "Output",ExpressionUUID->"e934eb0f-a8ca-4ba1-af89-f13bad458c59"],
Cell[19110, 542, 451, 8, 37, "Output",ExpressionUUID->"650b9c67-4b5a-446b-a10b-1cdf516e6f64"],
Cell[19564, 552, 455, 8, 34, "Output",ExpressionUUID->"1198d572-dd7f-4895-aec7-852234db9ee5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20056, 565, 515, 13, 30, "Input",ExpressionUUID->"8c9368f3-a298-406b-9e5b-c6025748305e"],
Cell[20574, 580, 374, 8, 34, "Output",ExpressionUUID->"a2215d1f-7913-49d0-8659-13813f8a37d9"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21009, 595, 153, 3, 54, "Subsection",ExpressionUUID->"053e3ccc-5b7b-4b12-a726-c8c7926c0abb"],
Cell[CellGroupData[{
Cell[21187, 602, 225, 5, 44, "Subsubsection",ExpressionUUID->"e832ddc7-e152-48fe-bad3-8edcd67fdffc"],
Cell[CellGroupData[{
Cell[21437, 611, 703, 19, 30, "Input",ExpressionUUID->"7c7e9385-bfc3-4ebf-8c6d-039fd148aa68"],
Cell[22143, 632, 401, 11, 55, "Output",ExpressionUUID->"8e572dac-7ac4-4170-abee-245d75d4ec81"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


